Cataclysmic variables from Sloan Digital Sky Survey -- V (2020-2023) identified using machine learning

SDSS-V is carrying out a dedicated survey for white dwarfs, single and in binaries, and we report the analysis of the spectroscopy of 504 cataclysmic variables (CVs) and CV candidates obtained during the first 34 months of observations of SDSS-V. We developed a convolutional neural network (CNN) to aid with the identification of CV candidates among the over 2 million SDSS-V spectra obtained with the BOSS spectrograph. The CNN reduced the number of spectra that required visual inspection to $\simeq2$ per cent of the total. We identified 776 CV spectra among the CNN-selected candidates, plus an additional 27 CV spectra that the CNN misclassified, but that were found serendipitously by human inspection of the data. Analysing the SDSS-V spectroscopy and ancillary data of the 504 CVs in our sample, we report 61 new CVs, spectroscopically confirm 248 and refute 13 published CV candidates, and we report 82 new or improved orbital periods. We discuss the completeness and possible selection biases of the machine learning methodology, as well as the effectiveness of targeting CV candidates within SDSS-V. Finally, we re-assess the space density of CVs, and find $1.2\times 10^{-5}\,\mathrm{pc^{-3}}$.

==> anc/suppmatt_field_mjd_catid_v1.csv <==
SDSS_name,Name,field,mjd,catalog_id
SDSSJ000155.14-670743.3,EF Tuc,028965,60158,27021599481868177
SDSSJ000600.15+012129.8,,015039,59202,4399110982
SDSSJ000633.70-690033.8,HV 8001,028989,60131,27021599481830608
SDSSJ000844.33-014014.8,Gaia15abi,104597,59901,27021597933082324
SDSSJ001204.50+020129.6,,104642,59879,27021597957512149
SDSSJ001204.50+020129.6,,104642,59846,27021597957512149
SDSSJ001204.50+020129.6,,104642,59874,27021597957512149
SDSSJ002243.55+061002.7,MGAB-V295,104593,59911,27021597957636042
SDSSJ002257.65+614107.5,V1033 Cas,100575,59886,27021597853972413
SDSSJ002728.02-010828.7,EN Cet,104578,59907,27021597933124837
SDSSJ002848.83+591722.0,V709 Cas,100193,59915,27021597853363162
SDSSJ003529.47-735826.3,,029039,60127,27021599477911274
SDSSJ003827.05+250925.0,1RXS J003828.7+250920,015006,59227,4400901787
SDSSJ003827.05+250925.0,,104664,59906,27021597959240780
SDSSJ003941.08+005427.5,SDSS J003941.06+005427.5,015005,59193,4399288456
SDSSJ003941.08+005427.5,,015005,59167,4399288456
SDSSJ004335.16-003729.7,,015007,59187,4374673159
SDSSJ004335.16-003729.7,,104644,59828,27021597933263165
SDSSJ005000.03-760827.3,BMAM-V424,029059,60165,27021599455602617
SDSSJ005050.87+000912.6,GS Cet,104650,59910,27021597957693040
SDSSJ010411.62-031342.2,,104666,59928,27021597933568957
SDSSJ012132.92-740819.5,,029018,60133,27021599478861155
SDSSJ012754.58-581717.5,ASASSN -15bg,028822,60180,27021599485906911
SDSSJ012905.53-580841.2,,028822,60180,27021599485908569
SDSSJ014227.07+001729.8,,015012,59166,4399911413
SDSSJ014227.07+001729.8,,015012,59191,4399911413
SDSSJ014227.07+001729.8,,015012,59220,4399911413
SDSSJ015007.16+302203.9,ZTF18abtgdwr,100313,59817,27021597964645433
SDSSJ015543.47+002807.4,FL Cet,015013,59165,4401495339
SDSSJ015543.47+002807.4,,015013,59221,4401495339
SDSSJ015543.47+002807.4,,015013,59197,4401495339
SDSSJ020712.72-014116.3,,015045,59169,4375881540
SDSSJ020712.72-014116.3,,015045,59202,4375881540
SDSSJ020712.72-014116.3,,015045,59223,4375881540
SDSSJ020809.57+565239.7,,015106,59209,4301276266
SDSSJ021008.36+571121.1,UV Per,015106,59209,4301317711
SDSSJ021315.48+533822.9,MASTER OT J021315.37+533822.7,015217,59238,4301671409
SDSSJ022102.78+732245.1,ASASSN-14jq,015074,59189,4325309343
SDSSJ022623.33+711831.5,AM Cas,015074,59189,4317455905
SDSSJ023322.61+005059.2,HP Cet,104652,59935,27021597960180417
SDSSJ023322.61+005059.2,,015014,59165,4401862688
SDSSJ023322.61+005059.2,,015014,59191,4401862688
SDSSJ023322.61+005059.2,,015014,59232,4401862688
SDSSJ023322.61+005059.2,,104652,59881,27021597960180417
SDSSJ024131.07+593630.4,ASASSN-16jv,015218,59245,4320105035
SDSSJ024607.56-633546.0,RU Hor,028880,60167,27021599482465174
SDSSJ024607.56-633546.0,,028880,60168,27021599482465174
SDSSJ024607.56-633546.0,,028880,60170,27021599482465174
SDSSJ024720.92-605050.7,,028851,60178,27021599482732702
SDSSJ024720.92-605050.7,,028851,60177,27021599482732702
SDSSJ031538.60+623314.9,ASASSN-15qx,103743,59955,27021597882256421
SDSSJ032815.90+612517.5, Gaia19bbb,103743,59955,27021597882366166
SDSSJ034515.42-015216.4,CSS 090219:034515-015216,101817,59844,27021597970642295
SDSSJ034515.42-015216.4,,101817,59845,27021597970642295
SDSSJ040834.99+511448.2,FO Per,015107,59212,4332130940
SDSSJ040834.99+511448.2,,103793,59971,27021597891268484
SDSSJ041428.92-631946.0,,029463,59940,27021599477559814
SDSSJ041844.43+510731.3,NS Per,103793,59971,27021597893345749
SDSSJ041844.43+510731.3,,015107,59212,4334212418
SDSSJ042609.35+354144.3,MASTER OT J042609.34+354144.8,015223,59265,4515489221
SDSSJ043118.90-005534.9,,103629,59939,27021597973615410
SDSSJ043118.90-005534.9,,103629,59941,27021597973615410
SDSSJ043118.90-005534.9,,103629,59934,27021597973615410
SDSSJ043127.01+352713.0,ASASSN-16og,015223,59265,4515458902
SDSSJ044321.37+472125.8,V392 Per,015224,59238,4337185134
SDSSJ044652.51+471408.3,,015224,59238,4337774254
SDSSJ050153.52-034208.6,   ZTF18abwtmcs,103656,59871,27021597973789185
SDSSJ050153.52-034208.6,,103656,59872,27021597973789185
SDSSJ050153.52-034208.6,,103656,59878,27021597973789185
SDSSJ050153.52-034208.6,,103667,59882,27021597973789185
SDSSJ050503.07+222529.7,ASASSN-15su,015072,59186,4503355683
SDSSJ050503.07+222529.7,,015072,59216,4503355683
SDSSJ050503.07+222529.7,,015189,59274,4503355683
SDSSJ050906.73-032507.7,ASASSN-15em,103657,59910,27021597975125493
SDSSJ050906.73-032507.7,,103657,59912,27021597975125493
SDSSJ050906.73-032507.7,,103657,59911,27021597975125493
SDSSJ051042.60+513539.9,MASTER OT J051042.59+513540.0,102868,59914,27021597900942914
SDSSJ051042.60+513539.9,,102868,59956,27021597900942914
SDSSJ051419.88+011120.9,CSS 091109:051420+011121,103958,59901,27021598053225858
SDSSJ051419.88+011120.9,,103958,59906,27021598053225858
SDSSJ051419.88+011120.9,,103958,59907,27021598053225858
SDSSJ051814.55-024503.1,CSS 090219:051815-024503,103612,59979,27021597975240809
SDSSJ051949.58+642921.7,ZTF18acnavqf,103733,59893,27021597889204245
SDSSJ052316.13-630728.9,ASASSN-14ky,029581,59971,27021599483362979
SDSSJ052316.13-630728.9,,029581,59968,27021599483362979
SDSSJ052433.47-070527.9,CSS 101108:052433-070528,015111,59218,4416243172
SDSSJ052834.08+331821.7,QZ Aur,015112,59238,4513598719
SDSSJ052834.08+331821.7,,015112,59211,4513598719
SDSSJ052859.54-033352.4,V1159 Ori,015075,59216,4417020320
SDSSJ052859.54-033352.4,,015075,59187,4417020320
SDSSJ060602.72-603941.4,ASASSN-14jf,029663,59937,27021599421975715
SDSSJ060602.72-603941.4,,029663,59967,27021599421975715
SDSSJ060602.72-603941.4,,029663,59968,27021599421975715
SDSSJ060602.72-603941.4,,029663,59935,27021599421975715
SDSSJ060602.72-603941.4,,029663,59936,27021599421975715
SDSSJ060602.72-603941.4,,029663,59940,27021599421975715
SDSSJ060602.72-603941.4,,029663,59963,27021599421975715
SDSSJ060602.72-603941.4,,029663,59969,27021599421975715
SDSSJ060602.72-603941.4,,029663,59907,27021599421975715
SDSSJ061204.48+252832.5,HQ Gem,015085,59216,4539229700
SDSSJ061222.10-594449.3,,029677,59935,27021599422001425
SDSSJ061222.10-594449.3,,029677,59964,27021599422001425
SDSSJ061222.10-594449.3,,029677,59941,27021599422001425
SDSSJ061222.10-594449.3,,029677,59998,27021599422001425
SDSSJ061222.10-594449.3,,029677,59997,27021599422001425
SDSSJ061222.10-594449.3,,029677,59999,27021599422001425
SDSSJ061222.10-594449.3,,029677,59934,27021599422001425
SDSSJ061222.10-594449.3,,029677,59937,27021599422001425
SDSSJ061558.69-515423.9,DDE 100,029640,59958,27021599423197108
SDSSJ061643.22+152411.2,CZ Ori,104052,59888,27021598092904166
SDSSJ062157.14+404236.1,ASASSN-18bz,015197,59245,4552310569
SDSSJ062157.14+404236.1,,015197,59271,4552310569
SDSSJ062157.14+404236.1,,015288,59294,4552310569
SDSSJ062406.13+400743.8,,015197,59245,4552297765
SDSSJ062429.71+002105.8,ASASSN-15cu,015139,59205,4522186828
SDSSJ062516.28+733439.1,MU Cam,102134,59979,27021597912261811
SDSSJ062601.53-035522.9,Gaia17cdo,015279,59302,4470182587
SDSSJ062724.39+161329.6,Gaia18atj,015228,59269,4535621315
SDSSJ062953.89-033508.4,1RXS J062954.6-033520,015279,59302,4471416011
SDSSJ062953.89-033508.4,,103458,59896,27021598029332739
SDSSJ063047.05+023931.2,ASASSN-16ow,015115,59219,4523820411
SDSSJ063301.12+030333.8,,015115,59210,4523888653
SDSSJ063301.12+030333.8,,015115,59219,4523888653
SDSSJ063304.77+032422.7,Gaia17ber,015115,59210,4523900017
SDSSJ063304.77+032422.7,,015115,59219,4523900017
SDSSJ063516.63+030313.6,,015115,59210,4523895353
SDSSJ063516.63+030313.6,,015115,59219,4523895353
SDSSJ063654.60+000217.2,CW Mon,103456,59654,27021598081319295
SDSSJ063654.60+000217.2,,103456,60016,27021598081319295
SDSSJ063844.17+181611.4,UV Gem,015229,59303,4537522851
SDSSJ063938.60+055352.7,V959 Mon,103472,59884,27021598082718844
SDSSJ063938.60+055352.7,,103472,60012,27021598082718844
SDSSJ063938.60+055352.7,,103472,60036,27021598082718844
SDSSJ064949.95+554140.4,ASASSN-19an,102781,59913,27021597915757969
SDSSJ064950.93-073741.0,RX J0649.8-0737,103415,59954,27021598027368848
SDSSJ064950.93-073741.0,,103415,59955,27021598027368848
SDSSJ065733.66-533422.0,BMAM-V547,025276,59996,27021599421562063
SDSSJ070533.80-125004.8,,015086,59220,4473644736
SDSSJ070533.80-125004.8,,015086,59267,4473644736
SDSSJ070648.97+032448.3,MG1 400618,103440,59896,27021602546994073
SDSSJ070648.97+032448.3,,103440,59895,27021602546994073
SDSSJ070816.61-124544.8,ASASSN-16an,015086,59220,4473686001
SDSSJ070816.61-124544.8,,015086,59267,4473686001
SDSSJ072142.29-640050.8,,027572,59986,27021599409445614
SDSSJ072304.79+020437.2,LAMOST J072304.77+020437.4,103410,59958,27021598089539693
SDSSJ073143.87+011714.9,NSV 3626,103397,60011,27021598089527489
SDSSJ073339.29+212200.8,CSS 091111:073339+212201,015195,59238,4543017594
SDSSJ073339.29+212200.8,,015195,59271,4543017594
SDSSJ073339.29+212200.8,,015286,59276,4543017594
SDSSJ073339.29+212200.8,,015286,59294,4543017594
SDSSJ073758.55+205544.6,,015195,59238,4543080695
SDSSJ073758.55+205544.6,,015195,59271,4543080695
SDSSJ073758.55+205544.6,,015286,59276,4543080695
SDSSJ073758.55+205544.6,,015286,59294,4543080695
SDSSJ073817.74+285519.7,,015016,59168,4551094200
SDSSJ073817.74+285519.7,,015016,59193,4551094200
SDSSJ073817.74+285519.7,,015016,59219,4551094200
SDSSJ073817.74+285519.7,,015016,59248,4551094200
SDSSJ073817.74+285519.7,,015016,59276,4551094200
SDSSJ073835.88+095805.6,ASASSN-14jk,100884,60000,27021598092319179
SDSSJ074222.55+172806.7,MLS 110309:074223+172807,015073,59212,4542234653
SDSSJ074222.55+172806.7,,015192,59302,4542234653
SDSSJ074419.74+325448.2,CSS 091029:074420+325448,015018,59251,4551693466
SDSSJ074419.74+325448.2,,015018,59164,4551693466
SDSSJ074859.55+312512.5,,015018,59164,4554606943
SDSSJ074859.55+312512.5,,015018,59197,4554606943
SDSSJ074859.55+312512.5,,015018,59221,4554606943
SDSSJ074859.55+312512.5,,015018,59251,4554606943
SDSSJ074859.55+312512.5,,015018,59280,4554606943
SDSSJ074917.11+365427.9,MGAB-V3545,015020,59200,4555251014
SDSSJ074917.11+365427.9,,015020,59223,4555251014
SDSSJ074917.11+365427.9,,015020,59248,4555251014
SDSSJ074917.11+365427.9,,015020,59284,4555251014
SDSSJ075107.51+300628.3,,015019,59164,4554586605
SDSSJ075107.51+300628.3,,015019,59199,4554586605
SDSSJ075107.51+300628.3,,015019,59252,4554586605
SDSSJ075107.51+300628.3,,015019,59281,4554586605
SDSSJ075116.99+100016.3,,100154,59940,27021598102026488
SDSSJ075233.17+294339.5,,015019,59164,4554593045
SDSSJ075233.17+294339.5,,015019,59199,4554593045
SDSSJ075233.17+294339.5,,015019,59222,4554593045
SDSSJ075233.17+294339.5,,015019,59252,4554593045
SDSSJ075233.17+294339.5,,015019,59281,4554593045
SDSSJ075240.45+362823.2,EU Lyn,015020,59200,4555246166
SDSSJ075240.45+362823.2,,015020,59223,4555246166
SDSSJ075240.45+362823.2,,015020,59248,4555246166
SDSSJ075240.45+362823.2,,015020,59284,4555246166
SDSSJ075331.98+375800.6,CSS 100407:075332+375801,015020,59200,4555391061
SDSSJ075331.98+375800.6,,015020,59223,4555391061
SDSSJ075331.98+375800.6,,015020,59248,4555391061
SDSSJ075331.98+375800.6,,015020,59284,4555391061
SDSSJ075450.15+091019.6,MASTER OT J075450.18+091020.2,100154,59940,27021598101908464
SDSSJ075515.20+060439.3,ASASSN-15tr,104363,59935,27021598101332981
SDSSJ075515.20+060439.3,,104363,59936,27021598101332981
SDSSJ075515.20+060439.3,,104363,59937,27021598101332981
SDSSJ075522.38+040719.3,,104365,59881,27021598101254790
SDSSJ075540.64+264618.1,V516 Gem,015021,59165,4554360127
SDSSJ075648.85-124653.9,ATO J119.2035-12.7816,104357,59653,27021598043765451
SDSSJ075648.85-124653.9,,104357,59651,27021598043765451
SDSSJ075648.85-124653.9,,104357,59655,27021598043765451
SDSSJ075653.12+085831.9,,100154,59940,27021598101909805
SDSSJ075655.95+062646.7,,104363,59937,27021598101827626
SDSSJ075655.95+062646.7,,104363,59936,27021598101827626
SDSSJ075939.78+191417.3,,101944,59884,27021598103725375
SDSSJ080033.86+192416.6,CRTS J080033.8+192416,101944,59884,27021598103748289
SDSSJ080407.93-002216.4,MGAB-V3549,104378,59910,27021598048577276
SDSSJ080448.88+024853.5,ASASSN-16ac,104371,59911,27021598101175327
SDSSJ080534.48+072029.1,,104367,59994,27021598101960384
SDSSJ080534.48+072029.1,,104367,59967,27021598101960384
SDSSJ080538.98+354054.9,CSS 170417:080539+354055,015022,59165,4555277564
SDSSJ080538.98+354054.9,,015022,59231,4555277564
SDSSJ080538.98+354054.9,,015022,59252,4555277564
SDSSJ080727.59-763159.8,Z Cha,027498,59948,27021599406316148
SDSSJ080727.59-763159.8,,027498,59952,27021599406316148
SDSSJ080727.59-763159.8,,027498,59982,27021599406316148
SDSSJ080727.59-763159.8,,027498,59981,27021599406316148
SDSSJ080818.98+005859.8,ASASSN-15cw,104379,59994,27021598101465688
SDSSJ080818.98+005859.8,,104379,59999,27021598101465688
SDSSJ080837.79-694712.8,ASASSN-14jd,027533,60010,27021599408236414
SDSSJ080837.79-694712.8,,027533,59983,27021599408236414
SDSSJ080837.79-694712.8,,027533,59983,27021599408236413
SDSSJ080837.79-694712.8,,027533,60010,27021599408236413
SDSSJ080853.73+355053.6,CSS 080416:080854+355053,015025,59169,4555351659
SDSSJ080853.73+355053.6,,015025,59255,4555351659
SDSSJ081210.23+040351.3,CSS 091017:081210+040352,104372,59965,27021598101645021
SDSSJ081210.23+040351.3,,104372,59958,27021598101645021
SDSSJ081225.44-711437.2,ASASSN-15qb,027534,59981,27021599408538428
SDSSJ081228.29+623621.9,SU UMa,102962,59899,27021597914287058
SDSSJ081318.41-010326.7,ASASSN -14ag,104377,59900,27021598048898985
SDSSJ081321.93+452809.2,FH Lyn,102888,60003,27021597919961171
SDSSJ081321.93+452809.2,,102888,60011,27021597919961171
SDSSJ081931.24+213338.0,MLS 151206:081931+213338,015054,59232,4546499229
SDSSJ081931.24+213338.0,,101956,59913,27021598104043260
SDSSJ081931.24+213338.0,,101946,59914,27021598104043260
SDSSJ082236.02+510524.4,BH Lyn,102905,59975,27021597917798186
SDSSJ082253.13+231300.6,SDSS J082253.12+231300.6,015054,59232,4554489546
SDSSJ082603.71+113820.8,CSS 110124:082604+113821,101992,59883,27021598103509778
SDSSJ082827.50-632958.8,ASASSN-18aau,027510,60002,27021599403239550
SDSSJ082827.50-632958.8,,027510,60032,27021599403239550
SDSSJ082827.50-632958.8,,027510,59977,27021599403239550
SDSSJ082827.50-632958.8,,027510,60034,27021599403239550
SDSSJ083619.15+212105.2,CC Cnc,015061,59226,4554852893
SDSSJ083642.66+532838.0,SW UMa,102904,59973,27021597917690874
SDSSJ083642.66+532838.0,,102913,59973,27021597917690874
SDSSJ083821.98+483802.1,EI UMa,102890,59977,27021597919712335
SDSSJ084054.15+045518.4,,104393,59900,27021598102676247
SDSSJ084400.09+023919.2,V495 Hya,015143,59205,4545021122
SDSSJ084400.09+023919.2,,015146,59206,4545021122
SDSSJ084400.09+023919.2,,015146,59226,4545021122
SDSSJ084400.09+023919.2,,015165,59202,4545021122
SDSSJ084400.09+023919.2,,015258,59291,4545021122
SDSSJ084413.66-012808.0,CSS 090331:084414-012807,015144,59222,4491926290
SDSSJ084555.07+033929.3,V498 Hya,015258,59291,4545200947
SDSSJ084708.28+011939.1,,015146,59226,6747473942
SDSSJ084708.28+011939.1,,015146,59206,6747473942
SDSSJ084708.28+011939.1,,015165,59202,6747473942
SDSSJ084735.40+014533.9,,015146,59226,6747618982
SDSSJ084735.40+014533.9,,015146,59206,6747618982
SDSSJ084735.40+014533.9,,015165,59202,6747618982
SDSSJ084740.11-474318.5,GDS_J0847401-474318,025149,59982,27021599362308167
SDSSJ084740.11-474318.5,,025149,59957,27021599362308167
SDSSJ085107.39+030834.6,CT Hya,015259,59292,4545208616
SDSSJ085107.39+030834.6,,104405,59664,27021598102768361
SDSSJ085210.44+783246.7,,102172,59651,27021597911945951
SDSSJ085210.44+783246.7,,102172,59653,27021597911945951
SDSSJ085210.44+783246.7,,102172,59654,27021597911945951
SDSSJ085300.55+020424.2,CSS 131207:085301+020425,104405,59664,27021600110830754
SDSSJ085300.55+020424.2,,015165,59202,6747990436
SDSSJ085550.85-015428.6,,015166,59251,4492095625
SDSSJ085603.78+322109.1,CSS 100508:085604+322109,018151,59604,27021598113212589
SDSSJ085603.78+322109.1,,018151,59621,27021598113212589
SDSSJ085640.28-040439.7,ASASSN-15ds,030743,60058,27021598049848372
SDSSJ085640.28-040439.7,,030743,60026,27021598049848372
SDSSJ085909.20+053654.4,RX J0859.1+0537,104406,59883,27021598103032049
SDSSJ090246.54-014201.9,ASASSN-15gv,015168,59253,4570350599
SDSSJ090344.25-013326.1,,015168,59253,4570357060
SDSSJ090403.48+035501.1,,104406,59883,27021598149747578
SDSSJ090403.48+035501.1,,015261,59306,4592577533
SDSSJ090756.67+715859.2,,103006,59657,27021597912176668
SDSSJ090947.82+110636.4,,102041,59912,27021598150551204
SDSSJ090947.82+110636.4,,102041,59646,27021598150551204
SDSSJ091001.64+164820.0,,102025,60018,27021598150724950
SDSSJ091248.24-000721.3,,015156,59318,4570404979
SDSSJ091410.72+013732.9,ASASSN-16as,015155,59256,4592552649
SDSSJ091453.59+113401.5, CSS 081107:091454+113402,102041,59911,27021598150557208
SDSSJ091453.59+113401.5,,102041,59912,27021598150557208
SDSSJ091551.64+090049.2,GZ Cnc,102045,59949,27021598150038545
SDSSJ091818.55+043610.0,,015263,59309,6872645243
SDSSJ091818.55+043610.0,,015263,59315,6872645243
SDSSJ092042.64+001903.2, CSS_J092042.6+001903,104395,59686,27021598149789122
SDSSJ092534.78+434917.3,2MASS J09253483+4349179,103065,60031,27021597920327394
SDSSJ092614.29+010557.4,,101297,59662,27021598149816047
SDSSJ092614.29+010557.4,,015159,59232,4592646933
SDSSJ092614.29+010557.4,,015268,59310,4592646933
SDSSJ092620.40+034542.0,GUVV J092620.4+034541.8,101301,59937,27021598149870587
SDSSJ092620.40+034542.0,,015265,59292,4592702225
SDSSJ092902.86+005334.0,,015268,59309,6872105161
SDSSJ093205.23+034332.4,ASASSN-17od,015266,59306,4592709462
SDSSJ093205.23+034332.4,,015266,59345,4592709462
SDSSJ093205.23+034332.4,,015269,59280,4592709462
SDSSJ093205.23+034332.4,,015269,59318,4592709462
SDSSJ093205.23+034332.4,,015269,59340,4592709462
SDSSJ093214.82+495054.6,QS UMa,103091,59978,27021597919793333
SDSSJ093238.20+010902.5,,015268,59310,4592920652
SDSSJ093836.99+071454.6,HM Leo,101291,60017,27021598150329308
SDSSJ093836.99+071454.6,,101291,60023,27021598150329308
SDSSJ094431.71+035805.7,VZ Sex,101300,59665,27021598150172166
SDSSJ095312.66-042732.0,,024629,59993,27021599965544089
SDSSJ095312.66-042732.0,,024629,59991,27021599965544089
SDSSJ100243.11-024636.0,,024633,59967,27021599988244380
SDSSJ100434.76+662914.9,LN UMa,102973,59686,27021597913981835
SDSSJ100515.36+191107.7,,101975,59672,27021598151136770
SDSSJ100700.72+673247.0,CH UMa,102986,59657,27021597913806128
SDSSJ102026.51+530432.9,KS UMa,103092,60033,27021597919022515
SDSSJ102215.84-035927.8,,024602,60002,27021598130857776
SDSSJ102320.27+440509.6,NSV 4838,103131,60064,27021597919572984
SDSSJ103317.24+072118.6,CSS 080208:103317+072119,101240,60053,27021598151505693
SDSSJ103317.24+072118.6,,101240,59690,27021598151505693
SDSSJ103352.90+584654.7,DW UMa,102929,59974,27021597918609354
SDSSJ104245.16+371819.9,,015291,59350,4597584648
SDSSJ104818.02+521829.3,LY UMa,103094,60033,27021597918791100
SDSSJ105656.94+494118.4,CY UMa,103110,60042,27021597919259145
SDSSJ105756.29+092315.0,IU Leo,101223,60031,27021598151638729
SDSSJ110425.55+450313.3,AN UMa,103135,60063,27021597919371447
SDSSJ112238.73-053949.4,MASTER OT J112238.72-053950.1,026381,60077,27021598131626826
SDSSJ112238.73-053949.4,,026381,60078,27021598131626826
SDSSJ112238.73-053949.4,,026381,60080,27021598131626826
SDSSJ112332.02+431717.6,CSS 090602:112332+431717,104638,59640,27021598154929169
SDSSJ112332.02+431717.6,,015234,59252,4597890299
SDSSJ112332.02+431717.6,,015234,59280,4597890299
SDSSJ112332.02+431717.6,,015234,59309,4597890299
SDSSJ112332.02+431717.6,,104638,59972,27021598154929169
SDSSJ112332.02+431717.6,,104638,59641,27021598154929169
SDSSJ112555.65-001639.0,2QZ J112555.7-001639,101212,59676,27021598131744996
SDSSJ113122.38+432238.7,MR UMa,015234,59252,4597892495
SDSSJ113122.38+432238.7,,015234,59280,4597892495
SDSSJ113122.38+432238.7,,015234,59309,4597892495
SDSSJ113122.38+432238.7,,015234,59337,4597892495
SDSSJ113542.62-581515.9,,026103,60097,27021599313834870
SDSSJ114338.55+714120.9,DO Dra,017017,59626,27021597913582088
SDSSJ114338.55+714120.9,,100817,59981,27021597913582088
SDSSJ114521.19-042606.2,TW Vir,026378,60078,27021598131795219
SDSSJ114521.19-042606.2,,026378,60083,27021598131795219
SDSSJ114521.19-042606.2,,026378,60084,27021598131795219
SDSSJ115223.94-673828.2,ASASSN-19ob,027291,60100,27021599374523302
SDSSJ115223.94-673828.2,,027291,60071,27021599374523302
SDSSJ115419.06+575750.8,,015236,59255,4359775558
SDSSJ115419.06+575750.8,,015236,59290,4359775558
SDSSJ115419.06+575750.8,,015236,59317,4359775558
SDSSJ115419.06+575750.8,,015236,59351,4359775558
SDSSJ115419.06+575750.8,,104632,60073,27021597918627636
SDSSJ115419.06+575750.8,,104632,59644,27021597918627636
SDSSJ120619.85-032838.6,CSS 120202:120620-032838,026981,59999,27021598145804010
SDSSJ120619.85-032838.6,,026981,60000,27021598145804010
SDSSJ121005.31-025544.1,2QZ J121005.3-025543,026990,59992,27021598145814920
SDSSJ121005.31-025544.1,,026990,59990,27021598145814920
SDSSJ121913.07+204937.2,,015295,59294,4599536987
SDSSJ121913.07+204937.2,,015295,59318,4599536987
SDSSJ121913.07+204937.2,,015295,59352,4599536987
SDSSJ122321.22-614758.1,,026065,60037,27021599057244080
SDSSJ122321.22-614758.1,,026065,60008,27021599057244080
SDSSJ122508.13-034721.0,MLS 180415:122508-034721,027012,60001,27021598145798265
SDSSJ122508.13-034721.0,,027012,60002,27021598145798265
SDSSJ122740.88+513924.8,,015237,59256,4351895227
SDSSJ122740.88+513924.8,,015237,59291,4351895227
SDSSJ122740.88+513924.8,,015237,59338,4351895227
SDSSJ122740.88+513924.8,,015237,59370,4351895227
SDSSJ123813.51-033933.9,V406 Vir,027058,60023,27021598145950991
SDSSJ123813.51-033933.9,,027058,60026,27021598145950991
SDSSJ123813.51-033933.9,,027058,60027,27021598145950991
SDSSJ124100.45-593033.4,,028050,60078,27021599051261026
SDSSJ124426.25+613514.5,V351 UMa,100767,59986,27021597910317412
SDSSJ124823.06-040100.9,MLS 140522:124823-040100,027095,60052,27021598145993998
SDSSJ124823.06-040100.9,,027095,60057,27021598145993998
SDSSJ124823.06-040100.9,,027095,60058,27021598145993998
SDSSJ124823.06-040100.9,,027095,60059,27021598145993998
SDSSJ124823.06-040100.9,,027095,60060,27021598145993998
SDSSJ124823.06-040100.9,,027095,60053,27021598145993998
SDSSJ130030.27+115101.2,CSS 080702:130030+115101,103317,59646,27021598156060425
SDSSJ130514.73+582856.2,,015198,59269,4351309920
SDSSJ130514.73+582856.2,,015198,59273,4351309920
SDSSJ130514.73+582856.2,,015348,59302,4351309920
SDSSJ130514.73+582856.2,,015348,59329,4351309920
SDSSJ131042.66-042600.6,CSS 120313:131043-042600,027161,60087,27021598146601205
SDSSJ131042.66-042600.6,,027161,60086,27021598146601205
SDSSJ133200.79-045410.5,DDE 139,027685,60079,27021598146755506
SDSSJ133200.79-045410.5,,027685,60089,27021598146755506
SDSSJ133309.18+143706.9,,015298,59292,4599897681
SDSSJ133309.18+143706.9,,015298,59310,4599897681
SDSSJ133309.18+143706.9,,015298,59351,4599897681
SDSSJ133941.06+484727.6,V355 UMa,015297,59291,4351662016
SDSSJ133941.06+484727.6,,015297,59309,4351662016
SDSSJ133941.06+484727.6,,015297,59347,4351662016
SDSSJ134052.05+151340.9,CSS 100531:134052+151341,015298,59292,4599929199
SDSSJ134052.05+151340.9,,015298,59310,4599929199
SDSSJ134052.05+151340.9,,015298,59351,4599929199
SDSSJ134309.43+782312.7,DDE 75,100775,60037,27021597907634713
SDSSJ135218.95+280917.0,CSS 090705:135219+280917,015301,59314,4603052231
SDSSJ135218.95+280917.0,,015301,59338,4603052231
SDSSJ135218.95+280917.0,,015301,59375,4603052231
SDSSJ135642.40+613024.4,V427 UMa,015303,59280,4349299466
SDSSJ135642.40+613024.4,,015303,59309,4349299466
SDSSJ135642.40+613024.4,,015303,59340,4349299466
SDSSJ135642.40+613024.4,,015303,59381,4349299466
SDSSJ141436.78+162104.2,,101683,60016,27021598158287650
SDSSJ142833.38+003100.4,2QZ J142833.5+003100,102383,60050,27021598157695363
SDSSJ142953.55+073231.2,,015202,59250,4600955019
SDSSJ142953.55+073231.2,,015202,59309,4600955019
SDSSJ142953.55+073231.2,,015202,59324,4600955019
SDSSJ143317.77+101122.4,,015202,59250,4601012187
SDSSJ143317.77+101122.4,,015202,59276,4601012187
SDSSJ143317.77+101122.4,,015202,59309,4601012187
SDSSJ143317.77+101122.4,,015202,59324,4601012187
SDSSJ143427.17-640303.1,,031425,60126,27021599195865692
SDSSJ143435.34+334050.2,,104536,60119,27021598160703560
SDSSJ143435.34+334050.2,,015325,59347,4603792677
SDSSJ143435.34+334050.2,,104536,60116,27021598160703560
SDSSJ143500.23-004606.5,OU Vir,102371,60051,27021598149510988
SDSSJ143500.23-004606.5,,102371,60074,27021598149510988
SDSSJ143500.23-004606.5,,102371,60076,27021598149510988
SDSSJ143558.50+033217.6,,102369,60061,27021600131348321
SDSSJ143947.62-010606.8,LBQS 1437-0053,102371,60074,27021598149535306
SDSSJ144609.22+013604.5,ZTF J144609.22+013604.7,102357,60053,27021598157828048
SDSSJ144609.22+013604.5,,102357,60057,27021598157828048
SDSSJ144659.96+025330.1,,102357,60053,27021598157870115
SDSSJ144659.96+025330.1,,102357,60057,27021598157870115
SDSSJ145225.24-042931.9,,025333,60089,27021598149563966
SDSSJ150218.82+023055.2,,104547,59666,27021598726455776
SDSSJ150240.87+333423.4,NZ Boo,015271,59302,5188443683
SDSSJ150240.87+333423.4,,015271,59361,5188443683
SDSSJ151400.10-650536.6,EK TrA,031436,60071,27021599217692647
SDSSJ151400.10-650536.6,,031436,60100,27021599217692647
SDSSJ151400.10-650536.6,,031436,60129,27021599217692647
SDSSJ151836.03-054803.6,CSS 120330:151836-054803,025318,60088,27021598333055479
SDSSJ151836.03-054803.6,,025318,60089,27021598333055479
SDSSJ152020.39-000948.3,,102321,60094,27021598333397076
SDSSJ152506.86-032655.4,1RXS J152506.9-032647,025313,60035,27021598333342324
SDSSJ152506.86-032655.4,,025313,60052,27021598333342324
SDSSJ152506.86-032655.4,,025313,60053,27021598333342324
SDSSJ152506.86-032655.4,,025313,60054,27021598333342324
SDSSJ154336.53+751541.4,GSC 04560-02157,100736,59712,27021597907393150
SDSSJ154336.53+751541.4,,100736,59681,27021597907393150
SDSSJ154336.53+751541.4,,100736,59680,27021597907393150
SDSSJ154336.53+751541.4,,100736,59686,27021597907393150
SDSSJ154544.90+442829.9,CSS 110428:154545+442830,101335,60106,27021597909012327
SDSSJ155331.03+551614.4,MQ Dra,101102,60065,27021597905600551
SDSSJ160450.19+414328.3,,101356,60114,27021597908906705
SDSSJ160501.32+203056.4,,102629,60106,27021598729065552
SDSSJ160525.27-381212.1,ASASSN-21hc,024872,60113,27021598165899269
SDSSJ160809.53+542131.4,ELAISN1 MOS15-02,104560,60052,27021597905481500
SDSSJ160809.53+542131.4,,015329,59343,4346408603
SDSSJ160809.53+542131.4,,015330,59324,4346408603
SDSSJ160809.53+542131.4,,015330,59344,4346408603
SDSSJ160811.26-135058.2,USNO-A2.0 0750-09453854,024648,60140,27021598332698583
SDSSJ161030.19+445900.8,,101357,60106,27021597905255254
SDSSJ161132.67+784319.4,,100746,59647,27021597907015183
SDSSJ161259.87-161715.6,ZTF19aaqrldn,024665,60107,27021598332420922
SDSSJ161615.09-425825.4,ASASSN-17fj,024920,60142,27021599059934773
SDSSJ161618.69+115104.6,PNV J16161867+1151058,102623,60086,27021598730934595
SDSSJ161707.15-562720.0,ASASSN-17db,031592,60033,27021599120201958
SDSSJ161817.28+030936.8,BMAM-V636,102559,59678,27021598729267716
SDSSJ161853.17+070427.2,PS15awk,102581,60063,27021598730659289
SDSSJ161935.78+524631.7,DDE 32,015330,59324,4346373583
SDSSJ161935.78+524631.7,,015330,59344,4346373583
SDSSJ161953.25+031908.8,WFI J161953.3+031909,102559,59678,27021598729500022
SDSSJ162008.82+024414.6,,102559,59678,27021598729287104
SDSSJ162032.33-563519.8,BESTII F19_123203,031592,60033,27021599121686765
SDSSJ162109.00-135307.6,CSS 140211:162109-135307,024638,60142,27021598341837765
SDSSJ162433.30-293337.1,ASASSN-14hd,024807,60124,27021598246871736
SDSSJ162501.76+390926.3,V844 Her,101382,60119,27021598748234535
SDSSJ162528.90-552003.6,IK Nor,031614,60049,27021599109591629
SDSSJ162528.90-552003.6,,031614,60051,27021599109591629
SDSSJ162806.14+065315.3,CSS 110611:162806+065316,102580,60061,27021598730755211
SDSSJ162830.61-571407.3,Gaia17cus,031591,60036,27021599122881567
SDSSJ163120.88+103133.8,CSS 080505:163121+103134,102606,60086,27021598730986846
SDSSJ163353.63-562759.2,LR Nor,031591,60036,27021599162531219
SDSSJ163447.70-345423.6,,024876,60157,27021598232228754
SDSSJ163447.70-345423.6,,024876,60156,27021598232228754
SDSSJ163722.20-001957.1,V2690 Oph,015275,59337,4863034442
SDSSJ163722.20-001957.1,,015275,59367,4863034442
SDSSJ163722.20-001957.1,,015275,59391,4863034442
SDSSJ163722.20-001957.1,,102548,59671,27021598419826301
SDSSJ163722.20-001957.1,,102548,59674,27021598419826301
SDSSJ163805.39+083758.3,V544 Her,102591,60063,27021598731170690
SDSSJ164017.89+080823.0,CSS 090711:164018+080823,102591,60063,27021598731116595
SDSSJ164204.25+151218.1,CSS 170628:164204+151218,102634,60087,27021598739435105
SDSSJ164205.37-655335.8,ASASSN-20gs,031462,60030,27021599274190584
SDSSJ164248.50+134751.6,,102620,60086,27021598739376641
SDSSJ164449.42+195940.1,V611 Her,102651,60089,27021598740143506
SDSSJ164653.53+090726.1,CSS 160705:164654+090726,102590,60061,27021598731214938
SDSSJ164654.82+135359.4,DDE 152,102620,60086,27021598739399786
SDSSJ164925.44+140243.3,ASASSN-15jd,102620,60086,27021598739409019
SDSSJ164950.38+035834.5,  CSS 100707:164950+035835,102566,60035,27021598730300828
SDSSJ165127.25-131809.2,SSS 130510:165127-131809,015233,59275,4861314481
SDSSJ165141.45-490712.2,,025977,60083,27021599079487450
SDSSJ165242.98+703014.8,PTFS1116cc,101179,59744,27021597906308454
SDSSJ165244.82+333925.5,,015310,59315,5189686636
SDSSJ165244.82+333925.5,,015310,59339,5189686636
SDSSJ165244.82+333925.5,,015310,59347,5189686636
SDSSJ165244.82+333925.5,,015310,59352,5189686636
SDSSJ165244.82+333925.5,,015310,59375,5189686636
SDSSJ165859.91-512331.3,,025958,60079,27021599138492070
SDSSJ165930.37-125327.2,V841 Oph,103169,59986,27021598418256983
SDSSJ165930.37-125327.2,,015233,59275,4861461131
SDSSJ170044.63-500505.3,USNO-B1.0 0399-0591734,025968,60082,27021599137774000
SDSSJ170515.33+724403.3,MASTER OT J170515.37+724402.5,015369,59335,4347265822
SDSSJ170515.33+724403.3,,015369,59360,4347265822
SDSSJ170609.67+143451.6,CSS 090205:170610+143452,102618,60119,27021598740513183
SDSSJ170655.18-150852.5,ASASSN-15fe,027622,60161,27021598389142723
SDSSJ170655.18-150852.5,,027622,60162,27021598389142723
SDSSJ170655.18-150852.5,,027613,60161,27021598389142723
SDSSJ171226.57-641656.8,,031497,60031,27021599279422759
SDSSJ171233.50-643342.6,MASTER OT J171233.67-643342.6,031497,60031,27021599279571526
SDSSJ171247.71+604602.9,,101159,59806,27021597904563346
SDSSJ171658.14-313958.4,ASASSN-21jw,024842,60075,27021598269961876
SDSSJ171658.14-313958.4,,024842,60076,27021598269961876
SDSSJ171752.03-070654.2,MASTER OT J171752.02-070654.6,015340,59308,4866985473
SDSSJ171935.88-410053.6,IGR J17195-4100,025929,60174,27021598200288479
SDSSJ171937.17+043123.3,ASASSN-15kw,102563,59820,27021598732904335
SDSSJ172021.48-150928.9,ASASSN-18jc,027641,60149,27021598391250534
SDSSJ172148.84-051713.3,CSS 120611:172149-051713,015340,59308,4875329381
SDSSJ172256.18-261906.8,,024792,60180,27021598310687716
SDSSJ172515.56+073249.2, CSS 100706:172516+073249,102574,60063,27021598736432660
SDSSJ172527.50-680822.4,ASASSN-14is,030413,60079,27021599281475783
SDSSJ172527.50-680822.4,,030413,60080,27021599281475783
SDSSJ172733.67+130512.4,CSS 090929:172734+130513,100087,60118,27021598737120439
SDSSJ172805.33+775117.3,,015370,59338,4347758086
SDSSJ172805.33+775117.3,,015370,59363,4347758086
SDSSJ172805.33+775117.3,,015370,59382,4347758086
SDSSJ172904.97-483742.0,,025950,60113,27021599148780010
SDSSJ172925.15-404335.8,ASASSN-18hl,025910,60178,27021598211591682
SDSSJ172959.01+522947.8,MGAB-V705,101141,60114,27021597903804760
SDSSJ173008.35+624754.4,,101188,59745,27021597904544927
SDSSJ173008.35+624754.4,,101188,59715,27021597904544927
SDSSJ173021.89-055931.2,V2731 Oph,103211,59746,27021598432244667
SDSSJ173045.23-421143.3,MM Sco,025930,60169,27021598199945670
SDSSJ173408.80-430550.9,ASASSN-18cs,025911,60170,27021598202419829
SDSSJ173634.28-711258.6,ASASSN-14dk,030462,60107,27021599283243580
SDSSJ173634.28-711258.6,,030462,60092,27021599283243580
SDSSJ173905.58-452714.5,V728 Sco,025913,60141,27021599144124665
SDSSJ173924.38+050049.7,ASASSN-15mk,015342,59328,5178467413
SDSSJ173924.38+050049.7,,103184,59789,27021598735016593
SDSSJ174045.86+060350.1,4PBC J1740.7+0603,103184,59789,27021598735221261
SDSSJ174045.86+060350.1,,015342,59328,5178672672
SDSSJ174056.31+025831.5,MG1 995493,103193,59731,27021598733809394
SDSSJ174056.31+025831.5,,015344,59302,5177258558
SDSSJ174155.61-620817.9,MASTER OT J174155.54-620817.1,025834,60056,27021599176123896
SDSSJ174342.09-553005.7,MASTER OT J174342.12-553006.3,025923,60089,27021599172676084
SDSSJ174345.53-725309.1,,030485,60106,27021599283723319
SDSSJ174714.34+150047.5,CSS 080409:174714+150048,100085,60117,27021598741625707
SDSSJ174759.87+032859.6,ASASSN-15fm,015344,59302,5177926765
SDSSJ174907.74-621227.0,,025812,60056,27021599176343780
SDSSJ175505.10+132519.4,ZTF18abdjpbo,100084,60114,27021598738975158
SDSSJ175505.10+132519.4,,100084,60113,27021598738975158
SDSSJ175505.10+132519.4,,100084,60109,27021598738975158
SDSSJ175545.04-704634.3,ASASSN-14fh,030463,60167,27021599283383210
SDSSJ175622.38+025804.1,DDE 155,103195,59707,27021598734694448
SDSSJ175951.66-592000.2,V437 Pav,025856,60088,27021599175814873
SDSSJ175957.70+022144.5,Gaia17bdz,103195,59707,27021598734656568
SDSSJ180005.86+525632.7,ASASSN-13ax,101170,60108,27021597827075097
SDSSJ180035.52+081014.8,V2301 Oph ,100033,60082,27021598762697711
SDSSJ180048.99+523234.5, CSS 121025:180049+523235,101170,60108,27021597827071312
SDSSJ180245.76+100146.4,ASASSN-17lh,100068,60087,27021598763161255
SDSSJ180312.65+114154.5,MASTER OT J180312.78+114154.7,100068,60087,27021598764985673
SDSSJ180324.99+114757.1,V2104 Oph,100068,60087,27021598764986270
SDSSJ180414.38+675412.5,EX Dra,101192,59956,27021597843534392
SDSSJ180414.38+675412.5,,101192,60017,27021597843534392
SDSSJ180414.38+675412.5,,101192,59957,27021597843534392
SDSSJ180414.38+675412.5,,101192,59979,27021597843534392
SDSSJ180835.15+084829.1,MGAB-V361,100481,60065,27021598762970556
SDSSJ180835.86+101029.6,V2779 Oph,100481,60065,27021598763360095
SDSSJ180845.59+152101.1,ASASSN-19wr,100096,60121,27021598816134186
SDSSJ181033.82-534946.0,ASASSN-15ia,025919,60170,27021599431023889
SDSSJ181111.75+124301.7,,015346,59300,5209036455
SDSSJ181111.75+124301.7,,015346,59307,5209036455
SDSSJ181244.08-592315.5,AS Pav,025855,60090,27021599432803220
SDSSJ181258.29+160247.1,MASTER OT J181258.26+160246.8,100096,60121,27021598816359385
SDSSJ181407.30+113642.1,V849 Oph,100024,60086,27021598765226900
SDSSJ181429.83+612334.0,HS 1813+6122,101197,59738,27021597828699392
SDSSJ181429.83+612334.0,,101197,59710,27021597828699392
SDSSJ181647.37+080014.9,MGAB-V467,100482,60064,27021598763648474
SDSSJ181738.37+042644.3,,100506,59709,27021598753751433
SDSSJ181738.37+042644.3,,100506,59737,27021598753751433
SDSSJ181809.14-653136.0,Gaia23apm,025482,60109,27021599440116150
SDSSJ181810.72+050958.5,,100506,59737,27021598754048948
SDSSJ181810.72+050958.5,,100506,59709,27021598754048948
SDSSJ181821.01+125350.2,MGAB-V242,100082,60089,27021598766229965
SDSSJ181904.82-744123.8,Gaia16aoh,030522,60174,27021599441573055
SDSSJ182122.52+614855.2,ASASSN-13at,015385,59359,4269312788
SDSSJ182122.52+614855.2,,015385,59387,4269312788
SDSSJ182122.52+614855.2,,015385,59366,4269312788
SDSSJ182134.65+020307.1,ASASSN-15kd,100521,59736,27021598751973250
SDSSJ182138.61+615904.0,ASASSN-14gg,015385,59359,4269327061
SDSSJ182138.61+615904.0,,015385,59366,4269327061
SDSSJ182138.61+615904.0,,015385,59387,4269327061
SDSSJ182205.84+270849.8,MASTER OT J182205.85+270849.7,015331,59302,5342487136
SDSSJ182205.84+270849.8,,015331,59328,5342487136
SDSSJ182313.80-604106.1,Gaia19azx,025831,60089,27021599433190563
SDSSJ182319.26+051857.1,Gaia17cbl,100506,59737,27021598754482424
SDSSJ182319.26+051857.1,,100506,59709,27021598754482424
SDSSJ182643.55+613816.5,MASTER OT J182643.42+613816.2,015385,59366,4269201343
SDSSJ182643.55+613816.5,,015385,59387,4269201343
SDSSJ182707.63-520430.0,,106542,60193,63050396487016473
SDSSJ183014.15-671032.9,ASASSN-17lw,025503,60140,27021599440463127
SDSSJ183052.72+265514.8,MGAB-V733,015331,59302,5343123194
SDSSJ183144.55+651130.2,RX J1831.7+6511,101201,59711,27021597843259227
SDSSJ183144.55+651130.2,,101201,59710,27021597843259227
SDSSJ183211.36+615505.9,ASASSN-13ah,015385,59359,4269213887
SDSSJ183211.36+615505.9,,015385,59366,4269213887
SDSSJ183211.36+615505.9,,015385,59387,4269213887
SDSSJ183228.19+101654.1,MGAB-V1268,100473,60109,27021598768356907
SDSSJ183442.34-514858.7,ASASSN-21ij,106519,60193,63050396487433207
SDSSJ183722.86-571407.2,ASASSN-14jj,025877,60141,27021599432406002
SDSSJ183722.86-571407.2,,025899,60143,27021599432406002
SDSSJ183840.12+092222.5,V651 Oph,100484,60089,27021598768544248
SDSSJ184127.11+053821.9,2MASS J18412712+0538217,100496,59847,27021598760488882
SDSSJ184127.11+053821.9,,100496,60127,27021598760488882
SDSSJ184658.80+553829.0,MT Dra,104529,60045,27021597827523704
SDSSJ185306.11-515722.1,ASASSN-14fm,025808,60165,27021599430206682
SDSSJ185333.52+223559.1,Gaia17aqz,100022,60128,27021598826491905
SDSSJ185720.40+713118.7,V416 Dra,101773,59737,27021597843634999
SDSSJ185721.58+131429.1,V446 Her,100466,60118,27021598801164061
SDSSJ190005.28-493034.6,ASASSN-14fz,025789,60168,27021599430418895
SDSSJ190121.32-622804.4,ASASSN-15kt,025467,60061,27021599435218720
SDSSJ190243.24-483406.0,ASASSN-18ik,025770,60170,27021599430394788
SDSSJ190342.14+534745.8,ASASSN-15fv,104532,60117,27021597827193697
SDSSJ190508.92-130608.6,,104193,60086,27021598685350132
SDSSJ190508.92-130608.6,,104193,60087,27021598685350132
SDSSJ190531.87-534944.4,ASASSN-22fs,025830,60140,27021599434576354
SDSSJ190625.62-111156.8,,104193,60087,27021598686898259
SDSSJ190645.39-131314.2,,104193,60087,27021598685452604
SDSSJ190645.39-131314.2,,104193,60086,27021598685452604
SDSSJ190651.05-114103.3,Gaia21ban,104193,60086,27021598686836248
SDSSJ190651.05-114103.3,,104193,60087,27021598686836248
SDSSJ190706.25+690844.6,EP Dra,101787,59979,27021597843548805
SDSSJ190706.25+690844.6,,101787,60035,27021597843548805
SDSSJ190708.20-123552.9, ZTF18abdlifh,104193,60087,27021598685731403
SDSSJ190732.76+525828.5,CG Dra,104532,60117,27021597827109781
SDSSJ190739.31-124117.5,ZTFJ190739.31-124117.3,104193,60086,27021598685531157
SDSSJ190811.74-634331.2,ASASSN-15mo,025467,60061,27021599442262180
SDSSJ191306.79+013423.2,V1419 Aql,100526,59740,27021598779561106
SDSSJ191339.74-614257.0,MASTER OT J191339.65-614257.6,025449,60079,27021599435388246
SDSSJ191343.58-141831.6,MGAB-V390,109975,60194,63050395562626130
SDSSJ191421.38-135026.9,ZTF18abssftk,109975,60194,63050395562678408
SDSSJ191534.92-620318.5,MASTER OT J191535.00-620318.7,025468,60080,27021599435392152
SDSSJ191609.69-623551.7,V344 Pav,025468,60080,27021599442342676
SDSSJ191630.00-065204.4,,100547,59845,27021598694222622
SDSSJ191705.21-095144.8,,100534,60083,27021598693081401
SDSSJ191713.68+014321.7,V356 Aql,100526,59740,27021598781616730
SDSSJ192002.30-105446.5,Gaia19fhp,100534,60083,27021598688526500
SDSSJ192241.96+524359.0,V1113 Cyg,104524,60120,27021597824579927
SDSSJ192305.36+045719.7,V1494 Aql,100512,59794,27021598790841429
SDSSJ192321.24+022926.2,V1370 Aql,100527,59789,27021598788155977
SDSSJ192336.67-514444.0, ASASSN-14ga,025773,60148,27021599438057771
SDSSJ192444.60+041446.6,V1229 Aql,100512,59794,27021598790782524
SDSSJ192513.82-521137.3,MASTER OT J192513.88-521137.6,025773,60148,27021599438067263
SDSSJ192554.81-461903.5,Gaia16akr,106383,60196,63050396489261267
SDSSJ192609.70+611312.7,ZTF J192609.69+611312.7,101811,59829,27021597827853319
SDSSJ192610.82-101530.6,DH Aql,100534,60083,27021598695038681
SDSSJ192632.51-011612.0,Gaia19eop,100544,59736,27021598713279496
SDSSJ192634.45+073613.8,V368 Aql,100500,59846,27021598805423011
SDSSJ192710.18-484752.7,ASASSN-14gq,025740,60170,27021599436914051
SDSSJ192711.75+541750.4,V2176 Cyg,104523,60114,27021597824726647
SDSSJ192725.39+022303.3,V1233 Aql,100527,59789,27021598788336539
SDSSJ192739.29+020013.8,MASTER OT J192739.31+020014.3,100527,59789,27021598788262895
SDSSJ192830.04-741053.1,Gaia19efo,030525,60141,27021599442179406
SDSSJ192832.32-500134.9,V379 Tel,025741,60169,27021599437035859
SDSSJ192914.76+202759.5,NQ Vul,015334,59309,5299504775
SDSSJ192927.83+202035.0,1RXS J192926.6+202038,015334,59309,5299491324
SDSSJ192933.11-560343.0,,025407,60118,27021599438536411
SDSSJ193025.79-483052.4,,025727,60172,27021599436931962
SDSSJ193149.51+094939.4,Gaia16asd,100479,60094,27021598811144234
SDSSJ193244.66+003559.9,,100543,59737,27021598787799502
SDSSJ193423.17+020252.7,,100528,59789,27021598788873489
SDSSJ193430.49+020110.3,ASASSN-19sg,100528,59789,27021598788873416
SDSSJ193436.19+510742.1,V2289 Cyg,104513,60121,27021597824127944
SDSSJ193436.97+100213.3,Gaia17cuh,100479,60094,27021598813383471
SDSSJ193504.85-574934.9,,025420,60107,27021599438584134
SDSSJ193511.46-531745.8,CRTS J193511.4-531746,025385,60142,27021599438232248
SDSSJ193628.84-551642.2,,025407,60118,27021599438259987
SDSSJ193709.85+023600.9,V1141 Aql,100528,59789,27021598789956242
SDSSJ193835.89-461257.8,QS Tel,025704,60178,27021599437590515
SDSSJ194124.99+152254.2,2MASS J19412506+1522553,100449,60123,27021598843153483
SDSSJ194139.92+214557.8,FY Vul,100127,59888,27021598862581317
SDSSJ194255.82-672725.6,ASASSN-16ku,025552,60108,27021599443117112
SDSSJ194309.99+093227.9,ASASSN-15qv,100490,60094,27021598810175811
SDSSJ194829.02-562939.5,ASASSN-15in,025421,60109,27021599438670413
SDSSJ194906.45+774423.1,AB Dra,101731,59893,27021597845383356
SDSSJ194906.45+774423.1,,101731,59922,27021597845383356
SDSSJ194906.45+774423.1,,101731,59894,27021597845383356
SDSSJ194906.45+774423.1,,101731,59916,27021597845383356
SDSSJ194906.45+774423.1,,101731,59834,27021597845383356
SDSSJ194906.45+774423.1,,101731,59892,27021597845383356
SDSSJ194906.45+774423.1,,101731,59895,27021597845383356
SDSSJ194906.45+774423.1,,101731,59806,27021597845383356
SDSSJ194910.48+583159.4,V542 Cyg,101805,60089,27021597825631649
SDSSJ194947.62+031304.8,MGAB-V300,100463,59821,27021598865290249
SDSSJ194947.62+031304.8,,100463,59840,27021598865290249
SDSSJ195039.55+055619.9,ASASSN-15qr,100457,60086,27021598865966628
SDSSJ195227.99+082846.9,V500 Aql,100966,60094,27021598868972983
SDSSJ195306.68+125900.8,PQ Aql,100961,60120,27021598876658238
SDSSJ195436.76+322155.1,EY Cyg,104415,59890,27021598943598337
SDSSJ195512.47+004536.3,2MASS J19551247+0045365,100980,59838,27021598864184655
SDSSJ195814.47+323241.9,V2306 Cyg,104415,59890,27021598944686851
SDSSJ195837.08+164128.4,AW Sge,015381,59391,5325695478
SDSSJ195938.44-551902.4,,025423,60149,27021599438904051
SDSSJ195938.44-551902.4,,025423,60148,27021599438904051
SDSSJ195939.71+655440.9,,101789,59834,27021597842227530
SDSSJ195939.71+655440.9,,101789,59832,27021597842227530
SDSSJ195939.71+655440.9,,101789,59804,27021597842227530
SDSSJ200318.50+170251.5,RZ Sge,015381,59391,5326099056
SDSSJ200504.93+322122.5,V550 Cyg,015089,59391,5388888865
SDSSJ200512.34-561255.4,,025438,60139,27021599438931997
SDSSJ200512.34-561255.4,,025438,60140,27021599438931997
SDSSJ200611.52+334237.5,V1363 Cyg,015089,59391,5398577299
SDSSJ200622.88+031935.3,MASTER OT J200622.89+031935.3,100992,59762,27021598866414188
SDSSJ200703.00+051927.3,MNIC V88,100982,59794,27021598866807196
SDSSJ200729.55+625047.6,ZTF J200729.55+625047.6,101800,59914,27021597833861929
SDSSJ200754.82+032738.0,MGAB-V903,100992,59762,27021598866434833
SDSSJ200934.41+550525.7,,015383,59363,4265451667
SDSSJ200946.47+042232.6,USNO-B1.0 0943-0510775,100992,59762,27021598867479791
SDSSJ201116.80+600428.1,Romanov V48,101803,59838,27021597833533045
SDSSJ201135.94+025435.1,MG1 1818424,100992,59762,27021598867086181
SDSSJ201234.82-550304.4,,025424,60165,27021599439478314
SDSSJ201234.82-550304.4,,025424,60167,27021599439478314
SDSSJ201403.80-540624.9,SSS 110626:201404-540625,025424,60165,27021599439473042
SDSSJ201403.80-540624.9,,025424,60167,27021599439473042
SDSSJ201439.78-093715.2,ASASSN-14hy,104203,59847,27021598721166489
SDSSJ202206.39-565101.7,ASASSN-14kx,025456,60142,27021599439555821
SDSSJ202206.39-565101.7,,025456,60143,27021599439555821
SDSSJ202300.38+063142.3,LAMOST J202300.37+063142.4,101005,60118,27021598872663356
SDSSJ202310.39+643244.0,,101790,59805,27021597833920038
SDSSJ202422.01-083744.3,ASASSN-16fk,104206,60117,27021598721360324
SDSSJ202543.97-582334.2,Gaia19cho,025474,60120,27021599446521050
SDSSJ202543.97-582334.2,,025474,60122,27021599446521050
SDSSJ202640.97+045901.2,ZTF18abtvjuf,101017,59844,27021598868032162
SDSSJ202640.97+045901.2,,101017,59846,27021598868032162
SDSSJ202642.06-572154.5,ASASSN-15en,025474,60120,27021599439578419
SDSSJ202642.06-572154.5,,025474,60122,27021599439578419
SDSSJ202812.47+414836.3,V2467 Cyg,015371,59367,4216010801
SDSSJ202812.47+414836.3,,015371,59387,4216010801
SDSSJ202857.08-061803.5,CSS 110621:202857-061803,101043,59844,27021598725007129
SDSSJ203134.50+030422.0,MASTER OT J203134.48+030423.4,101031,59838,27021598874081514
SDSSJ203137.56-000512.2,V1901 Aql,101030,59741,27021598725900497
SDSSJ203256.81-565951.8,,025475,60140,27021599439592679
SDSSJ203256.81-565951.8,,025475,60141,27021599439592679
SDSSJ203337.17-563345.4,TT Ind,025475,60140,27021599439619855
SDSSJ203337.17-563345.4,,025475,60141,27021599439619855
SDSSJ203501.48-001946.3,ZTF18abssrbs,101030,59741,27021598725935846
SDSSJ203529.78+063652.7,MASTER OT J203529.80+063652.8,101018,60120,27021598874928634
SDSSJ204247.17-604524.2,SSS 110526:204247-604523,025534,60120,27021599446630801
SDSSJ204448.92-045928.9,V485 Aqr,101057,59847,27021598726075393
SDSSJ204522.73-011004.5,CSS 110930:204523-011004,101059,59797,27021598726300998
SDSSJ204638.68+603802.9,V713 Cep,015384,59392,4273881073
SDSSJ204643.26-000630.2,,101059,59797,27021598726320259
SDSSJ204720.74+000007.8,,101059,59797,27021598874427854
SDSSJ204817.87-061045.3,,101068,59866,27021598725382763
SDSSJ204827.92+005008.9,,101060,59840,27021598874444975
SDSSJ205110.37+044842.1,MASTER OT J205110.36+044842.2,101048,60118,27021598874726754
SDSSJ205212.78+441926.1,V751 Cyg,102435,59831,27021597780310749
SDSSJ205212.78+441926.1,,102435,60128,27021597780310749
SDSSJ205227.38+034355.2,MASTER OT J205227.38+034355.1,101061,59866,27021598874671550
SDSSJ205305.37+591732.2,ASASSN-15rz,101794,60115,27021597830238271
SDSSJ205305.37+591732.2,,101794,60117,27021597830238271
SDSSJ205423.75+601706.8,V962 Cep,101794,60117,27021597830391881
SDSSJ205423.75+601706.8,,101794,60115,27021597830391881
SDSSJ205705.32-072426.1,Gaia17avi,104220,59878,27021598725437550
SDSSJ205914.87-061220.6,QT Aqr,104220,59878,27021598725478960
SDSSJ205931.86-070516.9,,104220,59878,27021598725444309
SDSSJ210306.63+661032.5,FX Cep,101762,59763,27021597834457561
SDSSJ210404.68+463113.4,V3101 Cyg,102457,59890,27021597782056141
SDSSJ210720.93-022145.9,,101077,59845,27021597926204352
SDSSJ211312.23-590715.2,,025560,60167,27021599447392530
SDSSJ211312.23-590715.2,,025560,60168,27021599447392530
SDSSJ211312.23-590715.2,,025560,60169,27021599447392530
SDSSJ211508.00+015715.1,ASASSN-14dg,101073,59847,27021597934906880
SDSSJ211541.12-584054.6,CD Ind,025560,60167,27021599447399412
SDSSJ211541.12-584054.6,,025560,60168,27021599447399412
SDSSJ211541.12-584054.6,,025560,60169,27021599447399412
SDSSJ211936.94+033211.6,CSS 150520:211937+033212,101066,59866,27021597935217675
SDSSJ212114.67-622749.7,,025605,60120,27021599447481200
SDSSJ212114.67-622749.7,,025605,60122,27021599447481200
SDSSJ212521.76-102628.3,CSS 080927:212522-102627,104221,60119,27021597925909873
SDSSJ212654.54-012054.3,CRTS J212654.5-012054,015027,59159,4367796847
SDSSJ212654.54-012054.3,,015027,59370,4367796847
SDSSJ212654.54-012054.3,,104646,59844,27021597926521711
SDSSJ212654.54-012054.3,,104646,59789,27021597926521711
SDSSJ212654.54-012054.3,,104646,59793,27021597926521711
SDSSJ213024.64-025917.7,VZ Aqr,103582,59873,27021597926423754
SDSSJ213343.63+510724.6,1RXS J213344.1+510725,101718,59888,27021597798184034
SDSSJ213432.34-012040.5,CSS 081120:213432-012040,015064,59375,4368348605
SDSSJ213559.33+052700.6,HS 2133+0513,101042,59882,27021597936115639
SDSSJ214804.43+080950.3,CSS 080505:214804+080951,103529,60123,27021597936536466
SDSSJ215637.24-632655.5,SSS 101124:215637-632655,025611,60119,27021599447608103
SDSSJ215637.24-632655.5,,025611,60124,27021599447608103
SDSSJ220542.33+033917.1,ASASSN-17jb,103532,59899,27021597936367269
SDSSJ220630.83-524419.8,DDE 99,027764,60100,27021599452528485
SDSSJ220807.49+021618.8,HS 2205+0201,103532,59899,27021597936292061
SDSSJ221541.08+553701.3,CP Lac,101701,59913,27021597805534918
SDSSJ221552.06-613545.1,,025569,60177,27021599448686856
SDSSJ221552.06-613545.1,,025569,60179,27021599448686856
SDSSJ221832.75+192520.2,Swift J2218.5+1925,015030,59376,4383253183
SDSSJ221900.24+201831.2,,015030,59376,4383285955
SDSSJ222117.33+194817.6,,015030,59376,4383272764
SDSSJ224813.46+640023.1,,101716,59898,27021597836078496
SDSSJ225040.37+632837.3,GD 552,101717,59902,27021597835858639
SDSSJ225608.49+595430.2,2MASS J22560844+5954299,101690,59865,27021597813952034
SDSSJ230346.67+531714.9,V425 Cas,100602,59925,27021597808350943
SDSSJ230538.41+652158.8,IPHAS J230538.39+652158.7,101707,59901,27021597837629582
SDSSJ233737.44-604358.2,Gaia21ebk,028901,60180,27021599452945406
SDSSJ234440.54-001206.1,MLS 100904:234441-001206,015034,59165,4371155462
SDSSJ234440.54-001206.1,,015034,59192,4371155462
SDSSJ234955.19-605417.1,ASASSN-14hl,028902,60180,27021599452955982


==> anc/tabledata.csv <==
SDSS_name,Name,EDR3_source_id,Period_in_h,Gaia G,Distance_pc,Variable_type,Reference_for_discovery,Reference_for_spectrum,Reference_for_period,ra,dec
SDSSJ000155.14-670743.3,EF Tuc,4707482485122305536,3.5:,14.84797477722168,1329.610229492188,NL,2001MNRAS.325...89C,1995Ap&SS.230..101S,*CBA512,0.47976,-67.1287
SDSSJ000600.15+012129.8,,2738755406045571968,1.52(10),19.56904029846191,352.1915588378906,WZ Sge:,2023MNRAS.525.3597I,2023MNRAS.525.3597I,2023MNRAS.525.3597I,1.50064,1.35828
SDSSJ000633.70-690033.8,HV 8001,4706297108508032128,1.90(3),15.10294628143311,241.0269012451172,SU UMa,1933AN....249..395L,2010MNRAS.405..621A,2010MNRAS.405..621A,1.64043,-69.0094
SDSSJ000844.33-014014.8,Gaia15abi,2544817841421994624,,18.15375518798828,1236.074096679688,NL:/Polar,2021A&A...652A..76H,2023MNRAS.524.4867I,,2.18472,-1.67078
SDSSJ001204.50+020129.6,,2546760133008036096,3.288(1),16.44598770141602,1667.9404296875,NL,*vsnet-chat 7946,2018yCat.5153....0L,*This work,3.01876,2.0249
SDSSJ002243.55+061002.7,MGAB-V295,2747622177049417344,1.9(1):,19.60918617248535,2113.11083984375,SU UMa,*MGAB Variable Star Catalog,2023MNRAS.524.4867I,2023MNRAS.524.4867I,5.68147,6.16742
SDSSJ002257.65+614107.5,V1033 Cas,430446643235641472,4.033,16.58452987670898,1557.396484375,IP,2006ATel..709....1H,2007A&A...473..185B,2007A&A...473..185B,5.74022,61.68542
SDSSJ002728.02-010828.7,EN Cet,2541910801397761152,1.424(1),20.76230812072754,1218.306762695312,WZ Sge,1997IAUC.6763....2E,2005AJ....129.2386S,2008MNRAS.386.1568D,6.86676,-1.14131
SDSSJ002848.83+591722.0,V709 Cas,428101969045877504,5.33290(7),14.39388465881348,725.2227172851562,IP,1996A&A...307..459M,1996A&A...307..459M,2010PASP..122.1285T,7.20347,59.28945
SDSSJ003529.47-735826.3,,4685792041310761984,,16.121504,957.7757568359375,CV:,*This work,*This work,,8.87278294986,-73.9739731158
SDSSJ003827.05+250925.0,1RXS J003828.7+250920,2806802123399581056,2.26826(2),18.62650108337402,503.1744689941406,SU UMa,*VSNET 12318,2018AJ....155...28S,2023MNRAS.524.4867I,9.61272,25.15695
SDSSJ003941.08+005427.5,SDSS J003941.06+005427.5,2543387617312121216,1.52(1),20.75531959533691,1078.135864257812,WZ Sge:,2005AJ....129.2386S,2005AJ....129.2386S,2010A&A...524A..86S,9.92118,0.90765
SDSSJ004335.16-003729.7,,2530961280492678528,1.3721(14),19.8452205657959,447.3401184082031,WZ Sge:,2004AJ....128.1882S,2004AJ....128.1882S,2008MNRAS.391..591S,10.89651,-0.62492
SDSSJ005000.03-760827.3,BMAM-V424,4684361817175293440,3.698(4),14.89770603179932,1031.41357421875,NL,*AAVSO,*This work,2023MNRAS.520.3355S,12.50014,-76.14092
SDSSJ005050.87+000912.6,GS Cet,2537078211571341568,1.34,20.67635726928711,308.1471862792969,WZ Sge,2007MNRAS.382.1145S,2007MNRAS.382.1145S,2007MNRAS.382.1145S,12.71197,0.15351
SDSSJ010411.62-031342.2,,2531434796342548224,,19.69343757629395,1096.506103515625,SU UMa:,2009ATel.2266....1D,2014AJ....148...63S,,16.04843,-3.2284
SDSSJ012132.92-740819.5,,4686117767317363072,,16.91353797912598,2972.75439453125,NL:,*This work,*This work,,20.38718,-74.13876
SDSSJ012754.58-581717.5,ASASSN -15bg,4909517162610311040,1.57(1)*,20.43034744262695,730.9337158203125,SU UMa,2014ApJ...788...48S,*This work,2015PASJ...67..105K,21.97743,-58.2882
SDSSJ012905.53-580841.2,,4909542996837627648,,19.480217,357.9742431640625,AM CVn,*This work,*This work,,22.2730230657,-58.1447728782
SDSSJ014227.07+001729.8,,2510205490257050496,1.88(4),19.89402961730957,697.6148071289062,Polar:,2017ApJS..228...19C,2017ApJS..228...19C,2023MNRAS.525.3597I,25.6128,0.29162
SDSSJ015007.16+302203.9,ZTF18abtgdwr,302565293359409152,,18.82757949829102,445.4438781738281,SU UMa,2021AJ....161..242F,*This work,,27.52984,30.36776
SDSSJ015543.47+002807.4,FL Cet,2507796391561705728,1.452389(1),18.64532470703125,317.5941467285156,Polar,2002AJ....123..430S,2002AJ....123..430S,2005ApJ...620..422S,28.93114,0.46873
SDSSJ020712.72-014116.3,,2494386992562185088,1.55(15),20.26858520507812,,Polar:,2023MNRAS.524.4867I,2023MNRAS.524.4867I,2023MNRAS.525.3597I,31.80301,-1.68787
SDSSJ020809.57+565239.7,,505110900157013376,,18.76524353027344,2961.78857421875,MCV:,2021A&A...648A..44M,2023MNRAS.525.3597I,,32.03989,56.8777
SDSSJ021008.36+571121.1,UV Per,457106501671769472,1.557(3),17.75360870361328,250.0848388671875,SU UMa,1985AJ.....90.1837S,1985AJ.....90.1837S,1997PASP..109.1359T,32.53484,57.1892
SDSSJ021315.48+533822.9,MASTER OT J021315.37+533822.7,455380951309048320,2.549(7)*,20.05415344238281,3224.906005859375,SU UMa,2013ATel.5536....1Y,2023MNRAS.525.3597I,2017PASJ...69...75K,33.31451,53.6397
SDSSJ022102.78+732245.1,ASASSN-14jq,546910213373341184,1.32427(31)*,19.94138526916504,425.8554992675781,WZ Sge,*ASAS-SN CV candidate,2023MNRAS.525.3597I,2015PASJ...67..105K,35.26159,73.3792
SDSSJ022623.33+711831.5,AM Cas,545338083544363392,3.9576(3),14.37242984771729,420.8887329101562,U Gem, 1988AN....309...91R, 1988AN....309...91R, 1996PASP..108..894T,36.59722,71.30876
SDSSJ023322.61+005059.2,HP Cet,2500552912036565120,1.601(2),20.12434768676758,683.1929931640625,WZ Sge:,2002AJ....123..430S,2006MNRAS.373..687S,2006MNRAS.373..687S,38.34422,0.84978
SDSSJ024131.07+593630.4,ASASSN-16jv,464373929923792384,,19.84346199035645,607.1275634765625,U Gem,*ASAS-SN CV candidate,2023MNRAS.525.3597I,,40.37947,59.60845
SDSSJ024607.56-633546.0,RU Hor,4721232870163826816,1.7*,19.83623313903809,581.8204345703125,SU UMa,1982A&AS...48..383V,*This work,2012PASJ...64...21K,41.53151,-63.59612
SDSSJ024720.92-605050.7,,4725131257359416960,2.4550366(57),18.563866,525.1924,Polar,*This work,*This work,*This work,41.837182,-60.847417
SDSSJ031538.60+623314.9,ASASSN-15qx,463818298599820800,,17.97649383544922,1177.498168945312,ER UMa,2014ApJ...788...48S,*This work,,48.91084,62.55415
SDSSJ032815.90+612517.5, Gaia19bbb,462713869228951424,1.5751(2),18.22172355651855,244.8470611572266,SU UMa:,2019TNSTR.420....1D,*This work,*This work,52.06626,61.42153
SDSSJ034515.42-015216.4,CSS 090219:034515-015216,3251069657846812800,1.684(1),18.9107837677002,399.5149536132812,SU UMa,2009ApJ...696..870D,*This work,2012MNRAS.421.2414W,56.31426,-1.87123
SDSSJ040834.99+511448.2,FO Per,250700853140894976,3.3752(2),16.14503479003906,587.5164794921875,U Gem,1960JO.....43...17P,1989A&AS...78..145B,*This work,62.1458,51.24673
SDSSJ041428.92-631946.0,,4676110149911252992,,19.033333,1026.978,DN:,*This work,*This work,,63.620519,-63.329432
SDSSJ041844.43+510731.3,NS Per,271562333932151040,6.2994(7),17.43116188049316,1076.428955078125,U Gem,1966AN....289....1H,1989A&AS...78..145B,*This work,64.68514,51.12537
SDSSJ042609.35+354144.3,MASTER OT J042609.34+354144.8,176429285061830144,1.57232(3),16.14311981201172,184.9174957275391,SU UMa,2012ATel.4441....1D,2020AJ....159...43H,*This work,66.53897,35.69565
SDSSJ043118.90-005534.9,,3206246103540947968,,19.57964515686035,534.388427734375,MCV:,*This work,*This work,,67.82876,-0.92637
SDSSJ043127.01+352713.0,ASASSN-16og,174868189003974016,1.48(1),20.37067604064941,1677.270751953125,SU UMa,*ASAS-SN CV candidate,2023MNRAS.525.3597I,*vsnet-alert 21863,67.86255,35.45362
SDSSJ044321.37+472125.8,V392 Per,254361745823908736,77.28(1),,,Nova,1970MitVS...5...99R,2018ATel11588....1W,2021RNAAS...5..150S,70.83904086750874,47.35717831294125
SDSSJ044652.51+471408.3,,255613436732021888,6.63(2),17.3558464050293,2403.291748046875,CV,*This work,*This work,*This work,71.7188,47.23565
SDSSJ050153.52-034208.6,   ZTF18abwtmcs,3213078370011948160,1.534(1),20.578337,1905.0593,WZ Sge:,*This work,*This work,*This work,75.472989,-3.702387
SDSSJ050503.07+222529.7,ASASSN-15su,3418268607216934016,1.608(7)*,19.1213264465332,588.8889770507812,SU UMa,*ASAS-SN CV candidate,2023MNRAS.525.3597I,2016PASJ...68...65K,76.2628,22.42492
SDSSJ050906.73-032507.7,ASASSN-15em,3214449559796032256,8.4780(2),17.19295310974121,1309.950805664062,U Gem,2014ApJ...788...48S,*This work,*This work,77.27805,-3.41881
SDSSJ051042.60+513539.9,MASTER OT J051042.59+513540.0,262686320156108288,,20.5782642364502,3493.41943359375,U Gem:,2014ATel.5950....1V,*This work,,77.67751,51.59442
SDSSJ051419.88+011120.9,CSS 091109:051420+011121,3233913634323725696,,19.60808753967285,805.4970092773438,DN,*vsnet-alert 16767,*This work,,78.58284,1.18915
SDSSJ051814.55-024503.1,CSS 090219:051815-024503,3214173032620838144,,17.85505294799805,1256.090698242188,U Gem,2014MNRAS.441.1186D,2014AJ....148...63S,,79.56064,-2.75087
SDSSJ051949.58+642921.7,ZTF18acnavqf,479934630799062656,,16.98017120361328,2131.228271484375,NL:,2021ApJS..257...65S,2021ApJS..257...65S,,79.95659,64.48937
SDSSJ052316.13-630728.9,ASASSN-14ky,4757322488219624576,,20.48458671569824,1151.538208007812,DN,2014ApJ...788...48S,*This work,,80.81722,-63.1247
SDSSJ052433.47-070527.9,CSS 101108:052433-070528,3207332631484540416,,20.59067535400391,1538.8779296875,SU UMa:,2014MNRAS.441.1186D,2023MNRAS.525.3597I,,81.13947,-7.09109
SDSSJ052834.08+331821.7,QZ Aur,3449050362952844288,8.579928(1),16.86624717712402,2528.938720703125,Nova,1975IBVS.1011....1S,1995ApJ...440..336C,2019MNRAS.487.1120S,82.14201,33.30603
SDSSJ052859.54-033352.4,V1159 Ori,3210749947983249408,1.492272(2),14.28203296661377,351.1743469238281,ER UMa,1992A&A...259..198J,1992A&A...259..198J,1997PASP..109..477T,82.24809,-3.56456
SDSSJ060602.72-603941.4,ASASSN-14jf,5482325921402847872,1.329(1),20.4268913269043,681.3590698242188,WZ Sge,2014ATel.6608....1S,*This work,2015PASJ...67..105K,91.51134,-60.66151
SDSSJ061204.48+252832.5,HQ Gem,3426743917723751680,,19.30540657043457,3838.41650390625,U Gem, 1987A&AS...70..481B,2023MNRAS.525.3597I,,93.01868,25.4757
SDSSJ061222.10-594449.3,,5482510257102758272,,20.309816,1831.982,MCV:,*This work,*This work,,93.092086,-59.747034
SDSSJ061558.69-515423.9,DDE 100,5549098884600251776,5.0407(6),15.18764877319336,750.0873413085938,Z Cam,2002AcA....52..397P,*This work,*This work,93.99455,-51.90665
SDSSJ061643.22+152411.2,CZ Ori,3345033985983457920,5.254(5),15.81717395782471,499.970947265625,U Gem,1928MiSon..15....1H,1994MNRAS.271..323R,1994MNRAS.271..323R,94.18009,15.40312
SDSSJ062157.14+404236.1,ASASSN-18bz,956899025419314816,,19.90066719055176,3324.98095703125,U Gem,2018MNRAS.477.3145J,2023MNRAS.525.3597I,,95.48809,40.71003
SDSSJ062406.13+400743.8,,956670430081266176,,18.537891,1728.3958,NL,2023MNRAS.525.3597I,2023MNRAS.525.3597I,,96.0255471650462,40.1288415344209
SDSSJ062429.71+002105.8,ASASSN-15cu,3120280997380365824,2.429755(4),18.85781097412109,468.0431518554688,SU UMa,2017TNSTR.925....1D,2023MNRAS.525.3597I,2023MNRAS.525.3597I,96.1238,0.35162
SDSSJ062516.28+733439.1,MU Cam,1114243404258933376,4.71942(16),14.83988761901855,930.5360107421875,IP,1999A&AS..139..575W,2003A&A...406..213A,2016Ap&SS.361..273K,96.31784,73.57753
SDSSJ062601.53-035522.9,Gaia17cdo,3116642228070616192,,19.18656539916992,1184.694213867188,DN,2017TNSTR.933....1D,2023MNRAS.525.3597I,,96.50639,-3.92303
SDSSJ062724.39+161329.6,Gaia18atj,3369335048381292032,10.428(3),,,U Gem,2018ATel11512....1F, 2018ATel11512....1F, 2020ApJS..249...18C,96.85160971909086,16.22489125290972
SDSSJ062953.89-033508.4,1RXS J062954.6-033520,3105034928633782400,9.12(1),13.53110122680664,652.4497680664062,Z Cam,2003A&A...404..301R,2023MNRAS.525.3597I,*This work,97.47455,-3.58567
SDSSJ063047.05+023931.2,ASASSN-16ow,3124075927403447936,2.07(6)*,20.57261085510254,3374.4306640625,SU UMa,2016ATel.9862....1S,*This work,*vsnet-alert 20483,97.69605,2.65867
SDSSJ063301.12+030333.8,,3130088774241620608,,18.29872703552246,242.4007415771484,WZ Sge:,2023MNRAS.525.3597I,2023MNRAS.525.3597I,,98.25468,3.0594
SDSSJ063304.77+032422.7,Gaia17ber,3130133544980839680,,19.10415458679199,2548.948974609375,U Gem,2017TNSTR.547....1D,2023MNRAS.525.3597I,,98.26989,3.40631
SDSSJ063516.63+030313.6,,3130064176963184896,1.4717(2),18.95259475708008,643.89990234375,Polar:,2023MNRAS.525.3597I,2023MNRAS.525.3597I,2023MNRAS.525.3597I,98.8193,3.05378
SDSSJ063654.60+000217.2,CW Mon,3119646304291839872,4.643232(1),16.06073188781738,325.8631896972656,U Gem,1986AJ.....92..483S,1987ApJS...63..685S,2023arXiv230209782K,99.22751,0.03812
SDSSJ063844.17+181611.4,UV Gem,3371136087085232128,2.2464,,,SU UMa,1919AN....208...57.,*This work,2009PASJ...61S.395K,99.68402233924014,18.26984369776932
SDSSJ063938.60+055352.7,V959 Mon,3131126129104233344,7.098(13),16.97648811340332,4038.610107421875,Nova,2012ATel.4310....1C,2013A&A...553A.123S,2014JAVSO..42..324H,99.91084,5.89798
SDSSJ064949.95+554140.4,ASASSN-19an,1000154676144230784,1.45(2)*,19.35918998718262,539.6744995117188,SU UMa,2014ApJ...788...48S,*This work,*vsnet-alert 22930,102.45814,55.69456
SDSSJ064950.93-073741.0,RX J0649.8-0737,3099139244207211520,4.3988(3),17.07879066467285,581.400634765625,Polar,1998A&AS..132..341M,*This work,*This work,102.46222,-7.62806
SDSSJ065733.66-533422.0,BMAM-V547,5497677749426668800,3.7286(2),14.14574718475342,1033.707153320312,NL,2017PASP..129j4502K,2023AJ....166..131T,2023AJ....166..131T,104.39026,-53.57278
SDSSJ070533.80-125004.8,,3044836838812715264,,18.69908714294434,246.3078460693359,DN,2023MNRAS.525.3597I,2023MNRAS.525.3597I,,106.39084,-12.83467
SDSSJ070648.97+032448.3,MG1 400618,3116059834803771904,1.7018(3),17.13423,206.23865,Polar,2014A&A...561A..67P,2014A&A...561A..67P,2015AJ....150..170H,106.70405,3.4134203
SDSSJ070816.61-124544.8,ASASSN-16an,3044908474565329280,,19.15923881530762,2071.701904296875,U Gem,2019TNSTR.241....1D,2023MNRAS.525.3597I,,107.06922,-12.76245
SDSSJ072142.29-640050.8,,5282634371914454912,3.6492(3),16.02068519592285,868.8585205078125,NL,2018MNRAS.477.3145J,*This work,*This work,110.42622,-64.01412
SDSSJ072304.79+020437.2,LAMOST J072304.77+020437.4,3135760162593729792,3.1813(5),15.1312275,1363.023,NL,2021ApJS..257...65S,2021ApJS..257...65S,*This work,110.76996,2.0770041
SDSSJ073143.87+011714.9,NSV 3626,3134745107203068928,,16.480118,,Z Cam,1934AN....251..325M,*This work,,112.932810926,1.28748152085
SDSSJ073339.29+212200.8,CSS 091111:073339+212201,865345406593708160,,19.37159156799316,1961.056518554688,U Gem,2014MNRAS.443.3174B,2014MNRAS.443.3174B,,113.41372,21.3669
SDSSJ073758.55+205544.6,,673118544624392576,,19.79240608215332,974.912841796875,SU UMa:,2010MNRAS.402..436W,2023MNRAS.525.3597I,,114.49397,20.92906
SDSSJ073817.74+285519.7,,878597549661945984,5.55521(5),18.45536422729492,1204.635131835938,U Gem,2003AJ....126.1499S,2003AJ....126.1499S,*This work,114.57393,28.92215
SDSSJ073835.88+095805.6,ASASSN-14jk,3149415375454827136,,20.26780319213867,3185.6591796875,U Gem,2014ApJ...788...48S,*This work,,114.64951,9.96823
SDSSJ074222.55+172806.7,MLS 110309:074223+172807,671077782322909696,2.47465(2),20.04380798339844,1828.748413085938,DN,2009ApJ...696..870D,2020AJ....159..114O,*This work,115.59397,17.46853
SDSSJ074419.74+325448.2,CSS 091029:074420+325448,881969129052843520,0.55:,19.897219,,AM CVn,2014MNRAS.443.3174B,2014MNRAS.443.3174B,2018A&A...620A.141R,116.0822648523868,32.91340077433293
SDSSJ074859.55+312512.5,,880821067114616832,1.39946616(2),18.37110137939453,542.6487426757812,SU UMa,2010MNRAS.402..436W,*Lamost 8/1/2016,*vsnet 19297,117.24814,31.42015
SDSSJ074917.11+365427.9,MGAB-V3545,919046658301858048,1.3401(1),19.17075538635254,820.26513671875,Polar:,2023MNRAS.524.4867I,2023MNRAS.524.4867I,2023MNRAS.524.4867I,117.3213,36.90776
SDSSJ075107.51+300628.3,,878968875354903040,1.3918(3)*,19.68281364440918,1366.932983398438,SU UMa,2010MNRAS.402..436W,2023MNRAS.525.3597I,*vsnet 15408,117.7813,30.10787
SDSSJ075116.99+100016.3,,3150339377539742336,1.421(1),18.3945255279541,459.8501892089844,SU UMa:,2010MNRAS.402..436W,2020AJ....160....6T,2020AJ....160....6T,117.8208,10.00453
SDSSJ075233.17+294339.5,,875941782403757056,2.4040(1),18.50078964233398,702.6471557617188,DN,*VSNET 7967,2023MNRAS.525.3597I,*This work,118.13822,29.72765
SDSSJ075240.45+362823.2,EU Lyn,918840426857988736,2.74(5),19.99636077880859,631.5344848632812,Polar,2003AJ....126.1499S,2003AJ....126.1499S,2005ApJ...620..929H,118.16855,36.47312
SDSSJ075331.98+375800.6,CSS 100407:075332+375801,919213474830239616,1.5363(1),19.2137393951416,1699.449584960938,MCV:,2014MNRAS.441.1186D,2023MNRAS.524.4867I,2023MNRAS.525.3597I,118.38326,37.96684
SDSSJ075450.15+091019.6,MASTER OT J075450.18+091020.2,3147178109809800960,1.59(1)*,21.00599098205566,,SU UMa,2009ApJ...696..870D,*This work,2017PASJ...69...75K,118.70897,9.17212
SDSSJ075515.20+060439.3,ASASSN-15tr,3143760548496292480,,20.16433143615723,1556.751953125,U Gem:,2014ApJ...788...48S,*This work,,118.81334,6.07759
SDSSJ075522.38+040719.3,,3089187354004319104,,19.549751,1649.3881,CV:,*This work,*This work,,118.84323,4.122015
SDSSJ075540.64+264618.1,V516 Gem,874545471356863104,1.4883(1),18.73980903625488,359.175537109375,Polar:,2014CBET.4013....1M,2023MNRAS.525.3597I,2023MNRAS.525.3597I,118.91934,26.7717
SDSSJ075648.85-124653.9,ATO J119.2035-12.7816,3036063148338139776,10.79(4),16.86176300048828,1546.66845703125,U Gem,2008MNRAS.385.1485P,*This work,*This work,119.20355,-12.78165
SDSSJ075653.12+085831.9,,3146975005100167296,3.2859(6),16.88329124450684,1070.134033203125,NL,2011AJ....142..181S,2011AJ....142..181S,2015A&A...573A..61S,119.22134,8.97553
SDSSJ075655.95+062646.7,,3144149603814424832,,19.677486,2056.719,MCV:,*This work,*This work,,119.23313,6.4463086
SDSSJ075939.78+191417.3,,670122409797824000,3.142409(1),17.891518,1754.0208,NL,2006AJ....131..973S,2006AJ....131..973S,2022AJ....163..221J,119.91574,19.238128
SDSSJ080033.86+192416.6,CRTS J080033.8+192416,670132550216853632,1.92(1),19.7276496887207,760.4425048828125,SU UMa,2010MNRAS.402..436W,*This work,2014PASJ...66...30K,120.14109,19.40462
SDSSJ080407.93-002216.4,MGAB-V3549,3083251949718928512,1.56166(3),18.71536064147949,994.9071044921875,Polar,2019PASP..131a8003M,*This work,*This work,121.03305,-0.37123
SDSSJ080448.88+024853.5,ASASSN-16ac,3094012943037857792,,20.77733993530273,,DN,2014ApJ...788...48S,*This work,,121.20368,2.81487
SDSSJ080534.48+072029.1,,3097732002461148672,5.48906(3),17.88309669494629,1542.191650390625,CV,2007AJ....134..185S,2007AJ....134..185S,2023MNRAS.524.4867I,121.39368,7.34142
SDSSJ080538.98+354054.9,CSS 170417:080539+354055,906152376204919040,5.2069(1),20.68655204772949,1770.997924804688,U Gem,2020TNSTR.768....1H,2023MNRAS.525.3597I,2023MNRAS.525.3597I,121.41243,35.68192
SDSSJ080727.59-763159.8,Z Cha,5210507882302442368,1.787983,15.70527362823486,120.2292098999023,SU UMa,1972IBVS..678....2B,2009MNRAS.399..683J,2004AcA....54..207K,121.86497,-76.53328
SDSSJ080818.98+005859.8,ASASSN-15cw,3084580919978268672,1.899019(5),17.84456062316895,368.0009765625,DN,2014ApJ...788...48S,2016AJ....152..226T,2016AJ....152..226T,122.07909,0.98328
SDSSJ080837.79-694712.8,ASASSN-14jd,5269753451459457024,,17.57251167297363,799.3112182617188,U Gem,2014ApJ...788...48S,*This work,,122.15747,-69.7869
SDSSJ080853.73+355053.6,CSS 080416:080854+355053,906214223733883264,,19.97969627380371,1807.1787109375,DN,2009ApJ...696..870D,2012ATel.4516....1W,,122.22389,35.84823
SDSSJ081210.23+040351.3,CSS 091017:081210+040352,3091578315052482304,2.6980565(4),18.68852806091309,1931.9794921875,Polar,2009ATel.2266....1D,2020AJ....160...70T,2020AJ....160...70T,123.04264,4.06426
SDSSJ081225.44-711437.2,ASASSN-15qb,5269367797756084096,,17.80961418151855,385.785888671875,DN,2014ApJ...788...48S,*This work,,123.10601,-71.24367
SDSSJ081228.29+623621.9,SU UMa,1091051096255456384,1.833010(1),14.68466663360596,220.1379852294922,SU UMa,1908AN....177..173C,2017RNAAS...1...29T,2017RNAAS...1...29T,123.11789,62.60609
SDSSJ081318.41-010326.7,ASASSN -14ag,3071240270519385856,1.4474556(2),15.94973564147949,181.4141387939453,SU UMa,2014ApJ...788...48S,2016AJ....152..226T,*vsnet 17036,123.32672,-1.05742
SDSSJ081321.93+452809.2,FH Lyn,928715626116734976,6.937(8),17.64470863342285,1693.42138671875,U Gem,2002AJ....123..430S,2002AJ....123..430S,2009MNRAS.397.2170G,123.34139,45.46923
SDSSJ081931.24+213338.0,MLS 151206:081931+213338,676203568093232512,,19.45878028869629,2768.927978515625,U Gem,*CRTS candidate CV,2020AJ....159..198S,,124.88018,21.56056
SDSSJ082236.02+510524.4,BH Lyn,1028258463932870656,3.7410138(3),15.16563892364502,736.8231811523438,NL,1982PASP...94..560G,1997ApJ...481..433H,2006A&A...455..223S,125.65009,51.09012
SDSSJ082253.13+231300.6,SDSS J082253.12+231300.6,678153002209054336,,19.799376,3077.13500976562,CV:,2009AJ....137.4011S,2009AJ....137.4011S,,125.721357190334,23.2168303109245
SDSSJ082603.71+113820.8,CSS 110124:082604+113821,601203165542995072,1.73(1)*,20.3165111541748,1612.690063476562,SU UMa,2009ApJ...696..870D,*This work,2017PASJ...69...75K,126.51547,11.63912
SDSSJ082827.50-632958.8,ASASSN-18aau,5276857366024879872,10.7(1),17.38046073913574,2122.47265625,U Gem,2014ApJ...788...48S,*This work,*This work,127.11459,-63.49967
SDSSJ083619.15+212105.2,CC Cnc,664787098343076992,1.764(2),17.44666862487793,493.3450012207031,SU UMa,1990IAUC.5024....2M,1990IAUC.5024....2M,1997PASP..109.1241T,129.0798,21.35145
SDSSJ083642.66+532838.0,SW UMa,1030279027003254784,1.363560(1),16.60803413391113,160.8904113769531,SU UMa,1911AN....190...57.,2009MNRAS.397.2170G,2009PASJ...61S.395K,129.17776,53.47723
SDSSJ083821.98+483802.1,EI UMa,1014839031890550912,6.43(1),14.78847217559814,1120.546630859375,IP,1982PASP...94..560G,1986AJ.....91..940T,1986AJ.....91..940T,129.59159,48.63392
SDSSJ084054.15+045518.4,,582480166148927744,3.080(1),15.953821,,Z Cam,2006AJ....131..973S,2006AJ....131..973S,*This work,130.225627774,4.92177153483
SDSSJ084400.09+023919.2,V495 Hya,3079207606650040320,4.9708(6),18.41869163513184,1467.467895507812,U Gem,2003AJ....126.1499S,2003AJ....126.1499S,2023MNRAS.525.3597I,131.00039,2.65534
SDSSJ084413.66-012808.0,CSS 090331:084414-012807,3072558340145828864,0.53:,20.36632919311523,2153.184326171875,AM CVn,2014MNRAS.443.3174B,2014MNRAS.443.3174B,2024A&A...686A.110S,131.05693,-1.4689
SDSSJ084555.07+033929.3,V498 Hya,581352651334960512,1.4536(14)*,20.72392845153809,1635.180541992188,WZ Sge:,2009PASJ...61S.395K,2014MNRAS.443.3174B,2009PASJ...61S.395K,131.47947,3.65815
SDSSJ084708.28+011939.1,,,,,,AM CVn,*This work,*This work,,131.78448,1.3275404
SDSSJ084735.40+014533.9,,,,,,CV,*This work,*This work,,131.89749,1.7594084
SDSSJ084740.11-474318.5,GDS_J0847401-474318,5329462159841324800,,16.231218,928.7994,Polar:,2015AN....336..590H,*This work,,131.91713,-47.721806
SDSSJ085107.39+030834.6,CT Hya,581110831791334400,1.59612(3)*,18.54472732543945,579.3651733398438,SU UMa,1960JO.....43...17P,2003AJ....126.1499S,2010PASJ...62.1525K,132.7808,3.14295
SDSSJ085210.44+783246.7,,1137977599693611264,17.109(1),14.51083278656006,1053.0869140625,NL,2018MNRAS.477.3145J,*This work,*This work,133.04351,78.54631
SDSSJ085300.55+020424.2,CSS 131207:085301+020425,,,,,WZ Sge:,*CRTS candidate CV,2023MNRAS.524.4867I,,133.252294582,2.0733760146
SDSSJ085550.85-015428.6,,5763945754474388480,,20.778635,247.1897888183594,WZ Sge:,*This work,*This work,,133.96189,-1.907946
SDSSJ085603.78+322109.1,CSS 100508:085604+322109,712763536603376512,1.441(5)*,19.87315940856934,1378.843139648438,SU UMa,2009ApJ...696..870D,2023MNRAS.524.4867I,2017PASJ...69...75K ,134.01576,32.35253
SDSSJ085640.28-040439.7,ASASSN-15ds,5761140728513144192,,17.68660163879395,759.4337768554688,SU UMa,2014ApJ...788...48S,*This work,,134.16784,-4.0777
SDSSJ085909.20+053654.4,RX J0859.1+0537,583340808875713280,2.3988(1),18.06514358520508,440.8675842285156,Polar,1999A&A...347...47B,1999A&A...347...47B,*This work,134.78834,5.61512
SDSSJ090246.54-014201.9,ASASSN-15gv,5764187028557281280,2.04(10):,20.5812931060791,1734.998046875,SU UMa:,*ASAS-SN CV candidate,2023MNRAS.525.3597I,2023MNRAS.525.3597I,135.69393,-1.70053
SDSSJ090344.25-013326.1,,5764195103095781120,,19.52631568908691,278.8487243652344,AM CVn,2013MNRAS.429.2143C,2023MNRAS.525.3597I,,135.93439,-1.55726
SDSSJ090403.48+035501.1,,579909164365936512,1.433358(1),19.31394386291504,295.3912353515625,WZ Sge:,2005JAD....11....2D,2004AJ....128.1882S,2012MNRAS.421.2414W,136.01451,3.91698
SDSSJ090756.67+715859.2,,1120565454382143104,3.65597(2),15.93504619598389,762.2445678710938,NL,2018MNRAS.477.3145J,*This work,*This work,136.98614,71.98312
SDSSJ090947.82+110636.4,,592059145810439808,,20.55196762084961,601.8776245117188,WZ Sge:,2023MNRAS.524.4867I,2023MNRAS.524.4867I,,137.44926,11.11012
SDSSJ091001.64+164820.0,,610980332174389632,1.762(4)*,18.77106094360352,554.716064453125,SU UMa,2009AJ....137.4011S,2009AJ....137.4011S,2017PASJ...69...75K,137.50684,16.80556
SDSSJ091248.24-000721.3,,3842489089752592256,,20.61513,995.025146484375,CV:,*This work,*This work,,138.201,-0.1225939
SDSSJ091410.72+013732.9,ASASSN-16as,3843535378146405888,6.043(7),17.69132995605469,1016.239013671875,U Gem,*VSNET 19440,2017RNAAS...1...29T,2017RNAAS...1...29T,138.54468,1.62581
SDSSJ091453.59+113401.5, CSS 081107:091454+113402,593451814725151232,,20.87957191467285,,DN,2009ApJ...696..870D,*This work,,138.7233,11.56709
SDSSJ091551.64+090049.2,GZ Cnc,590619751945633024,2.11(1),16.00457000732422,374.73486328125,SU UMa,2000A&A...362..263J,2000A&A...362..263J,2007PASP..119..494S,138.96518,9.01367
SDSSJ091818.55+043610.0,,,,,,CV,*This work,*This work,,139.57729,4.6027739
SDSSJ092042.64+001903.2, CSS_J092042.6+001903,3842392440103842560,8.2901(2),15.29991340637207,886.2199096679688,U Gem,2014ApJS..213....9D,*This work,2014ApJS..213....9D,140.17768,0.31756
SDSSJ092534.78+434917.3,2MASS J09253483+4349179,817673885243718272,3.56(1),13.3019380569458,642.4453735351562,NL,2021ApJS..257...65S,2021ApJS..257...65S,*This work,141.39493,43.82148
SDSSJ092614.29+010557.4,,3844016380122912640,1.4723(1),19.47008514404297,385.3415222167969,Polar,2023ApJ...945..141R,2023ApJ...945..141R,2023ApJ...945..141R,141.55955,1.09928
SDSSJ092620.40+034542.0,GUVV J092620.4+034541.8,3845719592354419712,,19.69691276550293,933.4944458007812,SU UMa,2005AJ....130..825W,2023MNRAS.525.3597I,,141.58501,3.76167
SDSSJ092902.86+005334.0,,,,,,CV:,*This work,*This work,,142.26193,0.8927786
SDSSJ093205.23+034332.4,ASASSN-17od,3850925956004914816,,17.74603462219238,633.8363037109375,SU UMa:,*ASAS-SN CV candidate,2023MNRAS.525.3597I,,143.0218,3.72567
SDSSJ093214.82+495054.6,QS UMa,1018018235403653504,10.04097(1),16.47012329101562,2465.156494140625,NL,1993PASP..105..127D,2006AJ....131..973S,2009MNRAS.397.2170G,143.06176,49.84851
SDSSJ093238.20+010902.5,,3841337699215167232,,19.40067672729492,3145.35400390625,Polar:,2003AJ....126.1499S,2003AJ....126.1499S,,143.15918,1.1507
SDSSJ093836.99+071454.6,HM Leo,3854288674880283264,4.4736(2),16.66154861450195,506.4810791015625,U Gem,2001MNRAS.326.1235T,2001MNRAS.326.1235T,*This work,144.65414,7.24851
SDSSJ094431.71+035805.7,VZ Sex,3848210123629587072,3.574(3),16.49815559387207,,IP,2003AJ....126.1499S,2003AJ....126.1499S,2010PASP..122.1285T,146.13214,3.96826
SDSSJ095312.66-042732.0,,,,,,AM CVn,*This work,*This work,,148.30274,-4.4588835
SDSSJ100243.11-024636.0,,,,,,U Gem,2010MNRAS.402..436W,*This work,,150.67961,-2.7766749
SDSSJ100434.76+662914.9,LN UMa,1066429869812792576,3.3209(6),15.19741821289062,975.2822875976562,NL,1986ApJS...61..305G,2007MNRAS.374.1359R,*This work,151.14484,66.48748
SDSSJ100515.36+191107.7,,626719772406892288,1.8592(6)*,18.11507034301758,340.9278259277344,SU UMa,2009AJ....137.4011S,2009AJ....137.4011S,2009PASJ...61S.395K,151.31401,19.18548
SDSSJ100700.72+673247.0,CH UMa,1067083117158668800,8.23642(1),14.73479843139648,373.3927612304688,U Gem,1972PZP.....1..304G,1987ApJS...63..685S,2004PASP..116..300T,151.75301,67.5464
SDSSJ102026.51+530432.9,KS UMa,851753282506891776,1.63(1),16.81498146057129,350.0912170410156,SU UMa,2001PASP..113..764D,2004AJ....128.1882S,2003PASP..115.1308P,155.11047,53.07581
SDSSJ102215.84-035927.8,,3780358883122989184,,20.61235,,DN,*This work,*This work,,155.56599,-3.9910511
SDSSJ102320.27+440509.6,NSV 4838,806057025204204032,1.63(1),18.4061450958252,640.271240234375,SU UMa,2005AJ....129.2386S,2005AJ....129.2386S,2015AJ....149..128T,155.83447,44.08601
SDSSJ103317.24+072118.6,CSS 080208:103317+072119,3862789892627651840,1.694(2):,19.5754222869873,500.4763793945312,SU UMa,2009ApJ...696..870D,*This work,*This work,158.32184,7.35517
SDSSJ103352.90+584654.7,DW UMa,855119196836523008,3.27855678(2),14.25051212310791,579.4312744140625,NL,1982PASP...94..560G,2003ApJ...583..437A,2023MNRAS.519..352B,158.47043,58.78187
SDSSJ104245.16+371819.9,,751777469035821312,1.82(4),19.84392356872559,507.8834228515625,Polar,2023MNRAS.524.4867I,2023MNRAS.524.4867I,2023MNRAS.525.3597I,160.68818,37.30553
SDSSJ104818.02+521829.3,LY UMa,837035254216960128,6.51069(1),14.8416805267334,310.2313842773438,NL,1992ApJS...78..537S,1992ApJS...78..537S,2017RNAAS...1...29T,162.07509,52.30815
SDSSJ105656.94+494118.4,CY UMa,832942871937909632,1.670(1),17.26432418823242,307.3569641113281,SU UMa, 1993PASP..105..127D,2005AJ....129.2386S,1996PASP..108...73T,164.23726,49.68845
SDSSJ105756.29+092315.0,IU Leo,3867599701948235648,9.03139(7),15.27242851257324,748.8967895507812,U Gem,2006OEJV...37....1G,2009AAS...21349107T,2010PASP..122.1285T,164.48455,9.38751
SDSSJ110425.55+450313.3,AN UMa,782275761222286720,1.911407(3),16.55899620056152,333.4227600097656,Polar,1983ApJS...53..523W,2006AJ....131..973S,2009MNRAS.397.2170G,166.10647,45.0537
SDSSJ112238.73-053949.4,MASTER OT J112238.72-053950.1,3785685299700323712,,19.83897399902344,2606.446533203125,DN,2016ATel.8941....1B,*This work,,170.66139,-5.66373
SDSSJ112332.02+431717.6,CSS 090602:112332+431717,783809506927814912,,19.6450080871582,1261.019775390625,SU UMa,2009ApJ...696..870D,2014MNRAS.443.3174B,,170.88343,43.28823
SDSSJ112555.65-001639.0,2QZ J112555.7-001639,3797083726291435648,1.471(3),19.49465179443359,426.653564453125,SU UMa,2002ASPC..261..200M,2002ASPC..261..200M,2002ASPC..261..200M,171.48189,-0.27751
SDSSJ113122.38+432238.7,MR UMa,772038105376131456,1.518(3),17.91941452026367,328.0623474121094,SU UMa,1997AcApS..17..107W,2006AJ....131..973S,2015AJ....149..128T,172.84326,43.37742
SDSSJ113542.62-581515.9,,5336482644697237120,,19.85113906860352,3644.9609375,MCV:,*This work,*This work,,173.92759,-58.25442
SDSSJ114338.55+714120.9,DO Dra,1074721664954807040,3.968982(2),15.23706912994385,194.8697052001953,IP,1982PASP...94..560G,1982PASP...94..560G,2013ASInC...9...80J,175.91064,71.68915
SDSSJ114521.19-042606.2,TW Vir,3599772726850899712,4.3844(1),16.60712432861328,401.3189697265625,U Gem,1983ApJS...53..523W,1983ApJS...53..523W,2017A&A...606A..45D,176.3383,-4.43506
SDSSJ115223.94-673828.2,ASASSN-19ob,5235694124616931584,,14.87302,1012.2508,NL,2014ApJ...788...48S,*This work,,178.09974,-67.641154
SDSSJ115419.06+575750.8,,845441772229861760,,20.42220115661621,1144.747314453125,ER UMa:,2023MNRAS.524.4867I,2023MNRAS.524.4867I,,178.57943,57.96412
SDSSJ120619.85-032838.6,CSS 120202:120620-032838,3598190937639242624,,20.17783737182617,799.4287109375,SU UMa,2009ApJ...696..870D,*This work,,181.58272,-3.4774
SDSSJ121005.31-025544.1,2QZ J121005.3-025543,3598332710216846208,,20.80790519714355,,U Gem,2001MNRAS.322L..29C,2001MNRAS.322L..29C,,182.52214,-2.92892
SDSSJ121913.07+204937.2,,3952276665815698560,1.3018(1),19.18562889099121,274.1842346191406,WZ Sge,2011AJ....142..181S,2011AJ....142..181S,2023MNRAS.525.3597I,184.80447,20.82701
SDSSJ122321.22-614758.1,,6054895841359359872,,16.928566,1762.7069,NL,*This work,*This work,,185.83843,-61.799479
SDSSJ122508.13-034721.0,MLS 180415:122508-034721,3693120336335460736,1.38(7),20.23414039611816,,Polar,2009ApJ...696..870D,*This work,*This work,186.28389,-3.78917
SDSSJ122740.88+513924.8,,1571768231438756864,1.510810(2),18.74434280395508,390.5506286621094,SU UMa,2006AJ....131..973S,2006AJ....131..973S,2008MNRAS.388.1582L,186.92034,51.6569
SDSSJ123813.51-033933.9,V406 Vir,3681313024562519552,1.34(1),17.66348838806152,170.5012359619141,WZ Sge,2003AJ....126.1499S,2003AJ....126.1499S,2006A&A...449..645Z,189.5563,-3.65942
SDSSJ124100.45-593033.4,,6059701669245702400,,16.20195,2324.6482,NL,*This work,*This work,,190.25186,-59.509282
SDSSJ124426.25+613514.5,V351 UMa,1580508421164776064,2.382(3),18.14921951293945,676.83056640625,DN,2004AJ....128.1882S,2004AJ....128.1882S,2008MNRAS.386.1568D,191.10939,61.58737
SDSSJ124823.06-040100.9,MLS 140522:124823-040100,3681836628319835776,,20.13057136535645,1145.733154296875,U Gem,2009ApJ...696..870D,*This work,,192.09609,-4.01692
SDSSJ130030.27+115101.2,CSS 080702:130030+115101,3737180546103830144,1.5041(3),19.85613059997559,1128.870483398438,SU UMa,2009ApJ...696..870D,2007AJ....134..185S,2012MNRAS.421.2414W,195.12614,11.85034
SDSSJ130514.73+582856.2,,1578672472969644288,,19.22683715820312,3911.742919921875,DN,2004AJ....128.1882S,2004AJ....128.1882S,,196.31139,58.48228
SDSSJ131042.66-042600.6,CSS 120313:131043-042600,3635932911213401600,,20.60906028747559,890.8167724609375,SU UMa:,2009ApJ...696..870D,*This work,,197.67776,-4.43351
SDSSJ133200.79-045410.5,DDE 139,3633639918368838272,1.93(1):,20.53061103820801,948.2140502929688,SU UMa,*Denis Denisenko,*This work,*This work,203.0033,-4.90292
SDSSJ133309.18+143706.9,,3741755132951336192,2.1148(1),19.54891204833984,2028.559814453125,Polar,2009AJ....137.4011S,2009AJ....137.4011S,2023MNRAS.525.3597I,203.28826,14.61859
SDSSJ133941.06+484727.6,V355 UMa,1558322303741820928,1.3754(4),17.36948013305664,150.5929870605469,WZ Sge,2005AJ....129.2386S,2005AJ....129.2386S,2006MNRAS.365..969G,204.92109,48.79101
SDSSJ134052.05+151340.9,CSS 100531:134052+151341,3742038776886730368,2.451,,,U Gem,2009ApJ...696..870D,2013PASP..125..506T,2013PASP..125..506T,205.2168556634892,15.22803612868691
SDSSJ134309.43+782312.7,DDE 75,1715087751051729280,3.77(50),14.52304363250732,957.4529418945312,Z Cam,*Denis Denisenko,*This work,*This work,205.7893,78.38687
SDSSJ135218.95+280917.0,CSS 090705:135219+280917,1451958950484177280,5.6845(4),20.10308837890625,2263.763916015625,U Gem,2014MNRAS.443.3174B,2014MNRAS.443.3174B,*This work,208.07897,28.15473
SDSSJ135642.40+613024.4,V427 UMa,1661194359687172480,,20.47162246704102,2330.744873046875,SU UMa:,2013ATel.5118....1S,2023MNRAS.525.3597I,,209.17668,61.50678
SDSSJ141436.78+162104.2,,1232239792398460672,,19.93189,657.3054,CV,*This work,*This work,,213.65325,16.351179
SDSSJ142833.38+003100.4,2QZ J142833.5+003100,3654152780958106880,,19.57251930236816,352.1640014648438,WZ Sge:,2004MNRAS.349.1397C,*This work,,217.13909,0.51678
SDSSJ142953.55+073231.2,,1172464842754767488,,20.22727203369141,1348.624267578125,U Gem,2010MNRAS.402..436W,2023MNRAS.525.3597I,,217.47314,7.54201
SDSSJ143317.77+101122.4,,1176468611268115200,1.30177630(5),18.55486679077148,232.1104888916016,WZ Sge,2007AJ....134..185S,2007AJ....134..185S,2008MNRAS.388.1582L,218.32405,10.18956
SDSSJ143427.17-640303.1,,5853133469166421248,,16.71057,2091.1729,NL,*This work,*This work,,218.61319,-64.050871
SDSSJ143435.34+334050.2,,1287753107989718784,,20.03302192687988,363.90185546875,WZ Sge:,2023MNRAS.525.3597I,2023MNRAS.525.3597I,,218.64726,33.68062
SDSSJ143500.23-004606.5,OU Vir,3650020648757787008,1.7449,18.29050636291504,485.4922790527344,SU UMa,1992ApJS...78..409B,2004MNRAS.349.1397C,2009PASJ...61S.395K,218.75097,-0.76848
SDSSJ143558.50+033217.6,,,,,,DN,*This work,*This work,,218.99376,3.5382333
SDSSJ143947.62-010606.8,LBQS 1437-0053,3649832043858197376,6.66(6):,16.524021,,NL:,2011AstBu..66..442S,2011AstBu..66..442S,2011AstBu..66..442S,219.948410825,-1.10190085263
SDSSJ144609.22+013604.5,ZTF J144609.22+013604.7,3652272306837720448,2.8646(2),17.539377,423.57587,CV,2020ApJS..249...18C,*This work,*This work,221.53842,1.6012466
SDSSJ144659.96+025330.1,,1157501971264781824,4.0(4),17.80832099914551,1619.272705078125,IP,2003AJ....126.1499S,2003AJ....126.1499S,2006AJ....132.2743H,221.74984,2.8917
SDSSJ145225.24-042931.9,,6337526851463872256,,19.92913436889648,380.2034912109375,WZ Sge:,*This work,*This work,,223.10518,-4.4922
SDSSJ150218.82+023055.2,,1153877014571472384,1.50227(2),19.99896621704102,265.65869140625,WZ Sge:,*This work,*This work,*This work,225.57843,2.51534
SDSSJ150240.87+333423.4,NZ Boo,1289860214647954816,1.413831(1),17.26140785217285,184.9704132080078,SU UMa,2006AJ....131..973S,2006AJ....131..973S,2023MNRAS.524.4867I,225.6703,33.57317
SDSSJ151400.10-650536.6,EK TrA,5825198967486003072,1.5092(3),16.14826202392578,151.5617065429688,SU UMa,1980A&A....88...66V,1998A&AS..128..277M,2009PASJ...61S.395K,228.50043,-65.09351
SDSSJ151836.03-054803.6,CSS 120330:151836-054803,6322873110245396992,,19.32976341247559,513.0531616210938,DN,2009ApJ...696..870D,*This work,,229.65014,-5.80101
SDSSJ152020.39-000948.3,,4418752449654921088,,16.471828,2018.0712890625,NL,*This work,*This work,,230.084959835,-0.163428851119
SDSSJ152506.86-032655.4,1RXS J152506.9-032647,4413778946245759360,1.545160(1),16.17836761474609,239.749755859375,Polar,2009ApJ...696..870D,2019AstBu..74..308G,2017MNRAS.465.4968H,231.27859,-3.44873
SDSSJ154336.53+751541.4,GSC 04560-02157,1703849402186302592,6.36862(3),15.33620548248291,539.9673461914062,U Gem,2015RAA....15.1005K,2015RAA....15.1005K,2015RAA....15.1005K,235.90222,75.26151
SDSSJ154544.90+442829.9,CSS 110428:154545+442830,1396642623570704384,1.846(5)*,,,SU UMa,2009ApJ...696..870D,2014MNRAS.443.3174B,2012PASJ...64...21K,236.437087763,44.4749884833
SDSSJ155331.03+551614.4,MQ Dra,1597621426298361216,4.392(1),17.343143,,Polar,2003ApJ...583..902S,2003ApJ...583..902S,2003ApJ...583..902S,238.379306287,55.2706544483
SDSSJ160450.19+414328.3,,1383342720466698240,,17.89984893798828,4506.87353515625,NL,2005AJ....129.2386S,2005AJ....129.2386S,,241.20914,41.72453
SDSSJ160501.32+203056.4,,1205022962601053312,1.3598(2):*,,,WZ Sge,2009AJ....137.4011S,2009AJ....137.4011S,2012PASJ...64...21K,241.25551618,20.5156891197
SDSSJ160525.27-381212.1,ASASSN-21hc,5997931385192680064,0.5969(5)*,19.44620323181152,457.9910278320312,AM CVn,2014ApJ...788...48S,*This work,*vsnet-alert 25868,241.3553,-38.20337
SDSSJ160809.53+542131.4,ELAISN1 MOS15-02,1429001113336695168,1.4646(5),19.43165588378906,1168.884521484375,ER UMa,2013ApJ...766...60G,2023MNRAS.525.3597I,2023MNRAS.525.3597I,242.03972,54.35873
SDSSJ160811.26-135058.2,USNO-A2.0 0750-09453854,4341529414413909632,,18.75481605529785,206.9267730712891,WZ Sge:,*vsnet-chat 7968,*This work,*This work,242.04693,-13.84951
SDSSJ161030.19+445900.8,,1386167468917461376,,,,CV,2009ApJ...696..870D,*This work,,242.62580659,44.9835688253
SDSSJ161132.67+784319.4,,1707864784291009280,4.2508(2),15.033895,2297.78125,NL:,2019OAst...28...61P,2019OAst...28...61P,*This work,242.886134409,78.7220649908
SDSSJ161259.87-161715.6,ZTF19aaqrldn,6249835546407578496,3.5421(1),17.541866,1010.0451,Polar,2021AJ....161..242F,*This work,*This work,243.24945,-16.287674
SDSSJ161615.09-425825.4,ASASSN-17fj,5993200495902148352,1.583(1)*,20.62106513977051,3720.305908203125,SU UMa,2014ApJ...788...48S,*This work,2020PASJ...72...14K,244.06289,-42.97373
SDSSJ161618.69+115104.6,PNV J16161867+1151058,4457044552705226752,,20.63973808288574,,CV,*CBAT,*This work,,244.07789,11.85128
SDSSJ161707.15-562720.0,ASASSN-17db,5931342384104003200,,18.40872764587402,872.7318115234375,U Gem,2014ApJ...788...48S,*This work,,244.2798,-56.45556
SDSSJ161817.28+030936.8,BMAM-V636,4436157508268272000,,18.6530876159668,747.3973999023438,Polar,2019PASP..131a8003M,*This work,,244.57201,3.16023
SDSSJ161853.17+070427.2,PS15awk,4438295409847666432,2.6505(1):,19.15297508239746,1171.398193359375,Polar:,2015ATel.7756....1H,2015ATel.7756....1H,*This work,244.72155,7.07423
SDSSJ161935.78+524631.7,DDE 32,1425200578380530048,1.675066(5),19.27652168273926,449.8918151855469,Polar,2016arXiv160908511D,2016arXiv160908511D,2016arXiv160908511D,244.89909,52.77548
SDSSJ161953.25+031908.8,WFI J161953.3+031909,4436163967899228416,2.3860754(1),18.93499565124512,1992.850219726562,Z Cam,2007ApJ...664..474R,2007ApJ...664..474R,2022arXiv220306785K,244.97189,3.31912
SDSSJ162008.82+024414.6,,4436081229649799808,,19.87050437927246,379.7008056640625,WZ Sge:,*This work,*This work,,245.03676,2.7374
SDSSJ162032.33-563519.8,BESTII F19_123203,5931299709303896576,4.430(1),16.44211,1290.5901,U Gem,2013AJ....146..136F,*This work,2013AJ....146..136F,245.13471,-56.588821
SDSSJ162109.00-135307.6,CSS 140211:162109-135307,4329694756584110592,,20.30937576293945,1754.765747070312,DN,2009ApJ...696..870D,*This work,,245.28751,-13.88545
SDSSJ162433.30-293337.1,ASASSN-14hd,6038087817564263552,5.5138(4),17.4817943572998,574.195556640625,U Gem,2014ApJ...788...48S,*This work,*This work,246.13876,-29.56031
SDSSJ162501.76+390926.3,V844 Her,1332378466733219456,1.3117(1),17.43783187866211,304.85693359375,SU UMa,1996IBVS.4360....1A,2005AJ....129.2386S,2002PASP..114.1108T ,246.25734,39.15731
SDSSJ162528.90-552003.6,IK Nor,5931832796260621440,,17.07187843322754,588.18896484375,DN,1982A&AS...48..383V,*This work,,246.37043,-55.33434
SDSSJ162806.14+065315.3,CSS 110611:162806+065316,4439576375257512960,1.652(1)*,20.40820693969727,1838.4814453125,SU UMa,2009ApJ...696..870D,*This work,2013PASJ...65...23K,247.02559,6.88759
SDSSJ162830.61-571407.3,Gaia17cus,5928197196659159808,,19.59465026855469,4266.94677734375,U Gem,2017TNSTR1230....1D,*This work,,247.12755,-57.23537
SDSSJ163120.88+103133.8,CSS 080505:163121+103134,4458774810347862528,1.504(2),18.39426422119141,481.5208129882812,SU UMa,2009ApJ...696..870D,2016AJ....152..226T,2016AJ....152..226T,247.83701,10.52606
SDSSJ163353.63-562759.2,LR Nor,5928526152484537856,,18.02264976501465,1381.736938476562,U Gem,1993PASP..105..127D,*This work,,248.47347,-56.46645
SDSSJ163447.70-345423.6,,6020695124183575552,,17.36033630371094,3164.453857421875,NL:,2008MNRAS.385.1471P,2008MNRAS.385.1471P,,248.69876,-34.90656
SDSSJ163722.20-001957.1,V2690 Oph,4383291477376259968,1.61736(3),19.98807334899902,1254.032592773438,SU UMa,2002AJ....123..430S,2002AJ....123..430S,2008MNRAS.391..591S,249.34251,-0.33253
SDSSJ163805.39+083758.3,V544 Her,4445459754597440000,5.320(1):,18.99653244018555,1668.562255859375,U Gem,1967AN....290...43H,2014MNRAS.443.3174B,*This work,249.52247,8.63287
SDSSJ164017.89+080823.0,CSS 090711:164018+080823,4445183742818068864,,20.29255867004395,4583.0927734375,U Gem,2009ApJ...696..870D,*This work,,250.07455,8.13973
SDSSJ164204.25+151218.1,CSS 170628:164204+151218,4462565475465425664,,20.74807548522949,,SU UMa,2009ApJ...696..870D,*This work,,250.51772,15.20503
SDSSJ164205.37-655335.8,ASASSN-20gs,5815733821613451776,,20.07313,2012.6024,DN,2014ApJ...788...48S,*This work,,250.5224,-65.893267
SDSSJ164248.50+134751.6,,4461280391188698368,1.89(1),17.86291313171387,531.7047729492188,SU UMa,2007AJ....134..185S,2007AJ....134..185S,2008MNRAS.391..591S,250.70209,13.79767
SDSSJ164449.42+195940.1,V611 Her,4563219790691190912,1.53(1)*,19.89942169189453,1073.509765625,SU UMa,1968AN....290..277H,*This work,2013PASJ...65...23K,251.20593,19.99448
SDSSJ164653.53+090726.1,CSS 160705:164654+090726,4445723435524824448,,19.29380989074707,793.870361328125,CV:,2009ApJ...696..870D,*This work,,251.72305,9.12392
SDSSJ164654.82+135359.4,DDE 152,4461484144442112896,,16.4136962890625,3299.591796875,NL,*Denis Denisenko,*This work,,251.72843,13.89984
SDSSJ164925.44+140243.3,ASASSN-15jd,4461525307402835328,1.5595(2)*,20.82610321044922,3009.028564453125,WZ Sge,2014ApJ...788...48S,*This work,2016PASJ...68...55K,252.35601,14.04537
SDSSJ164950.38+035834.5,  CSS 100707:164950+035835,4386357538567811456,1.82(3)*,18.65915,414.6136,SU UMa,2009ApJ...696..870D,*This work,*vsnet-alert 18545,252.45992,3.9762545
SDSSJ165127.25-131809.2,SSS 130510:165127-131809,4332792802397772672,,19.911947,,U Gem,*CRTS candidate CV,2023MNRAS.525.3597I,,252.863543762565,-13.3025653085824
SDSSJ165141.45-490712.2,,5939153486460025472,,16.610023,1333.3383,NL:,*This work,*This work,,252.92272,-49.120047
SDSSJ165242.98+703014.8,PTFS1116cc,1650169457811634176,6.47486(2),17.09358978271484,1151.347900390625,U Gem,2017PASP..129j4502K,*This work,*vsnet-chat 8507,253.17909,70.50412
SDSSJ165244.82+333925.5,,1314596271336013824,1.67:,20.74234390258789,3281.296630859375,SU UMa,2005AJ....129.2386S,2005AJ....129.2386S,2023MNRAS.525.3597I,253.18676,33.65709
SDSSJ165859.91-512331.3,,5936536373909968512,,16.534594,1670.7666,NL:,*This work,*This work,,254.74964,-51.392019
SDSSJ165930.37-125327.2,V841 Oph,4333061392472253440,14.4313(2),13.65018081665039,815.0645751953125,Nova,1938ApJ....88..228H,2006PASP..118..687P,2006PASP..118..687P,254.87655,-12.8909
SDSSJ170044.63-500505.3,USNO-B1.0 0399-0591734,5938122346376835840,,19.94464302062988,5460.3662109375,CV:,2018TNSTR1291....1D,*This work,,255.18597,-50.08481
SDSSJ170515.33+724403.3,MASTER OT J170515.37+724402.5,1655084339211334016,,19.4073371887207,2686.478759765625,SU UMa,2013ATel.5676....1B,2023MNRAS.525.3597I,,256.31389,72.73426
SDSSJ170609.67+143451.6,CSS 090205:170610+143452,4545086473126911360,1.397(3),18.11234664916992,506.0249938964844,SU UMa,2009ApJ...696..870D,2012AJ....144...81T,2012AJ....144...81T,256.5403,14.58101
SDSSJ170655.18-150852.5,ASASSN-15fe,4139463473867514112,,18.3603343963623,632.5368041992188,DN,2014ApJ...788...48S,*This work,,256.72993,-15.14792
SDSSJ171226.57-641656.8,,5817042446598231040,,18.6623477935791,159.9890289306641,WZ Sge:,*This work,*This work,,258.11072,-64.28245
SDSSJ171233.50-643342.6,MASTER OT J171233.67-643342.6,5816657136492166784,3.84(2):,17.81533241271973,2905.38232421875,U Gem:,2017ATel10277....1M,*This work,*This work,258.13959,-64.56184
SDSSJ171247.71+604602.9,,1437612007369245696,3.9167(1),18.80044174194336,687.2933349609375,CV,2002AJ....123..430S,2002AJ....123..430S,2020ApJS..249...18C,258.1988,60.76748
SDSSJ171658.14-313958.4,ASASSN-21jw,5980383415813258496,,16.616407,809.4788,U Gem,2014ApJ...788...48S,*This work,*This work,259.24226,-31.66621
SDSSJ171752.03-070654.2,MASTER OT J171752.02-070654.6,4360435241974939392,,20.52252197265625,3089.054931640625,U Gem,2017ATel10415....1V,2023MNRAS.525.3597I,,259.4668,-7.11506
SDSSJ171935.88-410053.6,IGR J17195-4100,5959894875620104064,4.005(6),15.24326801300049,621.7803344726562,IP,2006A&A...459...21M,2006A&A...459...21M,2009MNRAS.395..386P,259.89951,-41.0149
SDSSJ171937.17+043123.3,ASASSN-15kw,4390013139853618560,1.422(3),16.93472290039062,325.8135070800781,DN,2014ApJ...788...48S,2017RNAAS...1...29T,2019MNRAS.486.2422P ,259.90489,4.52315
SDSSJ172021.48-150928.9,ASASSN-18jc,4137716620471790208,1.598(1)*,19.25087738037109,501.6286010742188,SU UMa,2014ApJ...788...48S,*This work,*vsnet-alert 22124,260.08951,-15.15803
SDSSJ172148.84-051713.3,CSS 120611:172149-051713,4362925292215906176,,20.11781883239746,3942.243896484375,U Gem,2014MNRAS.441.1186D,2023MNRAS.525.3597I,,260.45351,-5.28703
SDSSJ172256.18-261906.8,,4109836269759904768,6.63601(2),17.492971,944.78705,CV,*This work,*This work,*This work,260.73407,-26.318562
SDSSJ172515.56+073249.2, CSS 100706:172516+073249,4490114392134401536,,20.76824760437012,1865.663940429688,DN:,2009ApJ...696..870D,*This work,,261.31484,7.54701
SDSSJ172527.50-680822.4,ASASSN-14is,5811466410809732352,,20.24998664855957,1255.907958984375,U Gem,2014ApJ...788...48S,*This work,,261.36459,-68.13956
SDSSJ172733.67+130512.4,CSS 090929:172734+130513,4542096415677872640,,19.38890838623047,3110.2734375,U Gem,2009ApJ...696..870D,2012AJ....144...81T,,261.8903,13.08678
SDSSJ172805.33+775117.3,,1705302990918074880,,20.62293434143066,974.9874877929688,WZ Sge:,2023MNRAS.525.3597I,2023MNRAS.525.3597I,,262.02222,77.85481
SDSSJ172904.97-483742.0,,5949941928900837760,,19.53044128417969,831.8366088867188,CV,*This work,*This work,,262.27072,-48.62834
SDSSJ172925.15-404335.8,ASASSN-18hl,5960096262343370240,,19.28042221069336,7634.37158203125,U Gem:,2014ApJ...788...48S,*This work,,262.3548,-40.72662
SDSSJ172959.01+522947.8,MGAB-V705,1415247906500831744,2.1528(1),18.34691619873047,542.162841796875,Polar,*MGAB Variable Star Catalog,*This work,*This work,262.49589,52.49662
SDSSJ173008.35+624754.4,,1440078211950524544,1.838(4),16.30231285095215,530.3319702148438,SU UMa,2002AJ....123..430S,2002AJ....123..430S,2015AJ....149..128T ,262.5348,62.79845
SDSSJ173021.89-055931.2,V2731 Oph,4361932643672982272,15.421(3),15.8338585,1938.37060546875,IP,2005MNRAS.361..141G,2005MNRAS.361..141G,2005MNRAS.361..141G,262.591210655,-5.99199760454
SDSSJ173045.23-421143.3,MM Sco,5959120892518988160,1.445(2),18.59006118774414,388.4201354980469,SU UMa,1997PVSS...22...44B,2003A&A...403..699M,2010PASJ...62..613U,262.68847,-42.19537
SDSSJ173408.80-430550.9,ASASSN-18cs,5958472730368477184,,18.79951858520508,333.80224609375,SU UMa,2018ATel11300....1S,*This work,,263.53668,-43.09748
SDSSJ173634.28-711258.6,ASASSN-14dk,5803994640884298496,,20.11907196044922,2464.11669921875,DN,2014ApJ...788...48S,*This work,,264.14284,-71.21628
SDSSJ173905.58-452714.5,V728 Sco,5949184223617563136,3.32016(4),18.11561012268066,1077.599975585938,CV,1878MNRAS..38..330T,2012MNRAS.423.2476T,2013MNRAS.431...92T,264.77326,-45.45403
SDSSJ173924.38+050049.7,ASASSN-15mk,4473606466292898688,,20.54154396057129,,DN,*ASAS-SN CV candidate,2023MNRAS.525.3597I,,264.85159,5.01381
SDSSJ174045.86+060350.1,4PBC J1740.7+0603,4485786821746343680,1.6826(50),15.83785057067871,232.3088989257812,Polar: ,2015AJ....150..170H,2015AJ....150..170H,2015AJ....150..170H,265.19109,6.06392
SDSSJ174056.31+025831.5,MG1 995493,4376325246582929920,4.143(3):,17.80894660949707,928.4680786132812,U Gem,2007AJ....134.1488K,2023MNRAS.525.3597I,2023MNRAS.525.3597I,265.23464,2.97542
SDSSJ174155.61-620817.9,MASTER OT J174155.54-620817.1,5909844973188085632,,20.61013603210449,,DN,2017ATel10353....1B,*This work,,265.48172,-62.13831
SDSSJ174342.09-553005.7,MASTER OT J174342.12-553006.3,5921119983898941056,,20.37840843200684,6322.45849609375,U Gem,2017ATel10564....1B,*This work,,265.92539,-55.50159
SDSSJ174345.53-725309.1,,5803741718847252352,,19.18157577514648,915.9461059570312,CV,*This work,*This work,,265.93972,-72.88587
SDSSJ174714.34+150047.5,CSS 080409:174714+150048,4500863084668459136,,19.60302352905273,2249.86376953125,U Gem,2008ATel.1479....1D,*This work,,266.80976,15.0132
SDSSJ174759.87+032859.6,ASASSN-15fm,4472400370757130496,6.94(3):,20.06721878051758,957.946533203125,IP:,2019MNRAS.486.2422P,2023MNRAS.525.3597I,2019MNRAS.486.2422P,266.99947,3.48323
SDSSJ174907.74-621227.0,,5911295572625135360,2.569307(6),16.487549,120.2270889282227,CV:,*This work,*This work,*This work,267.282258731,-62.2075080285
SDSSJ175505.10+132519.4,ZTF18abdjpbo,4499667881166202624,1.370570(3),19.1624641418457,1114.348754882812,Polar,2021AJ....161..242F,*This work,*vsnet-chat 9272,268.77126,13.42206
SDSSJ175545.04-704634.3,ASASSN-14fh,5809846898900205440,,17.814104,855.8011,U Gem,2014ApJ...788...48S,*This work,,268.93769,-70.77619
SDSSJ175622.38+025804.1,DDE 155,4469167909646470528,,19.34587669372559,3227.3154296875,U Gem,*Denis Denisenko,*This work,,269.09326,2.96781
SDSSJ175951.66-592000.2,V437 Pav,5917882261448293120,,18.65482330322266,3038.936279296875,DN,1940AnHar..90..239S,*This work,,269.96526,-59.3334
SDSSJ175957.70+022144.5,Gaia17bdz,4468133711592496000,,20.04753875732422,938.671142578125,SU UMa:,2017TNSTR.524....1D,*This work,,269.99043,2.36237
SDSSJ180005.86+525632.7,ASASSN-13ax,2125514104303018112,1.3477(2)*,20.84841537475586,1853.910278320312,WZ Sge,2013ATel.5186....1S,*This work,2014PASJ...66...30K,270.02443,52.94242
SDSSJ180035.52+081014.8,V2301 Oph ,4476137370261520000,1.88283,16.60503578186035,122.0253982543945,Polar,1993AGAb....9...35B,1994ApJ...424..955S,1994ApJ...424..955S,270.14801,8.17078
SDSSJ180048.99+523234.5, CSS 121025:180049+523235,2125131710479521408,,19.99660301208496,1161.751831054688,SU UMa,2009ApJ...696..870D,*This work,,270.20414,52.54292
SDSSJ180245.76+100146.4,ASASSN-17lh,4482623075816487168,,19.34093856811523,813.8969116210938,DN,2014ApJ...788...48S,*This work,,270.69068,10.02956
SDSSJ180312.65+114154.5,MASTER OT J180312.78+114154.7,4495450498157403392,,20.37601852416992,1933.114501953125,DN,2013ATel.4857....1Y,*This work,,270.80272,11.69848
SDSSJ180324.99+114757.1,V2104 Oph,4495453590539471488,,20.47609329223633,3963.987548828125,Nova,1976IAUC.2994....1O,1976IAUC.2994....1O,,270.85414,11.7992
SDSSJ180414.38+675412.5,EX Dra,2258357545848389888,5.038488(2),14.41495227813721,239.5921020507812,U Gem,1994A&A...288..204B,1994A&A...288..204B,1997A&A...327..173F,271.05993,67.90348
SDSSJ180835.15+084829.1,MGAB-V361,4481498344142355328,4.9647(3),18.0083065032959,1962.547119140625,U Gem,2019PASP..131a8003M,*This work,*This work,272.14647,8.80809
SDSSJ180835.86+101029.6,V2779 Oph,4482863941883637632,1.68088(3),16.98190307617188,291.0144653320312,Polar,2008ATel.1640....1D,2011AstL...37..845Y,2008ATel.1640....1D,272.14943,10.1749
SDSSJ180845.59+152101.1,ASASSN-19wr,4498827815625756416,,19.58219528198242,604.4597778320312,SU UMa,2014ApJ...788...48S,*This work,,272.18997,15.35031
SDSSJ181033.82-534946.0,ASASSN-15ia,6653381770072822144,1.687(1)*,20.45698356628418,6161.8984375,SU UMa,2014ApJ...788...48S,*This work,*vsnet-alert 18588,272.64093,-53.82945
SDSSJ181111.75+124301.7,,4496951052360182656,,19.79099655151367,689.9183959960938,SU UMa:,2023MNRAS.525.3597I,2023MNRAS.525.3597I,,272.79897,12.71715
SDSSJ181244.08-592315.5,AS Pav,6635454580877907328,2.149544(3),17.249615,871.94977,SU UMa,1940AnHar..90..239S,*This work,*This work,273.18365,-59.387629
SDSSJ181258.29+160247.1,MASTER OT J181258.26+160246.8,4498803076615421312,,20.61585235595703,738.59765625,DN,2016ATel.9729....1B,*This work,,273.24289,16.04642
SDSSJ181407.30+113642.1,V849 Oph,4484747641520751872,4.146147(4),18.35395240783691,4939.0439453125,NL,1920ApJ....51..121A,1920ApJ....51..121A,2021MNRAS.501.6083F,273.53043,11.6117
SDSSJ181429.83+612334.0,HS 1813+6122,2158980729992107776,3.54048(2),15.24903583526611,812.965087890625,NL,2007MNRAS.377.1747R,2007MNRAS.377.1747R,2023MNRAS.519..352B,273.6243,61.39278
SDSSJ181647.37+080014.9,MGAB-V467,4478239529117464576,,19.01230430603027,1358.179565429688,U Gem,2019PASP..131a8003M,*This work,,274.19739,8.00415
SDSSJ181738.37+042644.3,,4470501789052997504,,18.24203491210938,1203.158813476562,U Gem,*This work,*This work,,274.40989,4.44565
SDSSJ181809.14-653136.0,Gaia23apm,6437300247422664960,,19.64897537231445,972.6477661132812,CV,2023TNSTR.304....1H,*This work,,274.53809,-65.52667
SDSSJ181810.72+050958.5,,4470844316992639488,,19.20878410339355,159.6896209716797,SU UMa:,*This work,*This work,,274.54468,5.16626
SDSSJ181821.01+125350.2,MGAB-V242,4484951497852219264,,19.44300651550293,8807.7314453125,U Gem,*MGAB Variable Star Catalog,*This work,,274.58755,12.89728
SDSSJ181904.82-744123.8,Gaia16aoh,6414762702890492544,,19.941097,1252.0944,DN,2016TNSTR.481....1D,*This work,,274.77007,-74.689943
SDSSJ182122.52+614855.2,ASASSN-13at,2159834324676298880,1.901(5),19.4583854675293,764.699951171875,SU UMa,2013ATel.5178....1G,2020AJ....160....6T,2020AJ....160....6T,275.34384,61.81534
SDSSJ182134.65+020307.1,ASASSN-15kd,4276717778105656320,4.2704(1),16.35923004150391,577.1242065429688,U Gem,2014ApJ...788...48S,*This work,*This work,275.39439,2.05198
SDSSJ182138.61+615904.0,ASASSN-14gg,2159842815827966720,1.44(3)*,19.77640724182129,722.6066284179688,SU UMa,2018TNSTR1819....1D,2023MNRAS.525.3597I,*vsnet 20079,275.41089,61.98445
SDSSJ182205.84+270849.8,MASTER OT J182205.85+270849.7,4585224931075337216,,20.66284370422363,1772.40283203125,SU UMa,2014ATel.6049....1D,2023MNRAS.525.3597I,,275.52434,27.14717
SDSSJ182313.80-604106.1,Gaia19azx,6634683406609133568,,19.48072624206543,1647.89208984375,U Gem,2019TNSTR.400....1D,*This work,,275.80751,-60.68503
SDSSJ182319.26+051857.1,Gaia17cbl,4476631738187393536,,19.67067337036133,3236.943359375,U Gem,2017TNSTR.873....1D,*This work,,275.83026,5.31587
SDSSJ182643.55+613816.5,MASTER OT J182643.42+613816.2,2159773512236202624,2.06541(5),20.61540794372559,2118.119384765625,SU UMa,2016ATel.8956....1M,*This work,*This work,276.68147,61.63792
SDSSJ182707.63-520430.0,,6653973655219987328,,20.477327,2730.4924,CV:,*This work,*This work,,276.78179,-52.075004
SDSSJ183014.15-671032.9,ASASSN-17lw,6436264958441648256,,20.15263748168945,515.3026123046875,DN,2014ApJ...788...48S,*This work,,277.55897,-67.17581
SDSSJ183052.72+265514.8,MGAB-V733,4585376839774011520,,18.78510475158691,1175.779663085938,SU UMa,*MGAB Variable Star Catalog,2023MNRAS.525.3597I,,277.71968,26.92078
SDSSJ183144.55+651130.2,RX J1831.7+6511,2256734632327338496,3.999660(1,16.37388038635254,853.8909912109375,Z Cam,2007MNRAS.382.1279P,2007MNRAS.382.1279P,*This work,277.93564,65.19173
SDSSJ183211.36+615505.9,ASASSN-13ah,2159698023890909184,1.5874(3)*,20.46780586242676,960.5581665039062,SU UMa,2013ATel.5052....1S, 2013ATel.5052....1S,2016PASJ...68...65K,278.04734,61.91831
SDSSJ183228.19+101654.1,MGAB-V1268,4480616299611285888,3.928318(3),15.91556739807129,1042.508544921875,NL,*MGAB Variable Star Catalog,*This work,*MGAB Variable Star Catalog,278.11747,10.2817
SDSSJ183442.34-514858.7,ASASSN-21ij,6655259839011716352,,19.002823,2281.6895,DN,2014ApJ...788...48S,*This work,,278.67643,-51.816301
SDSSJ183722.86-571407.2,ASASSN-14jj,6637569010457325952,,19.33219909667969,1091.149536132812,DN,2009ApJ...696..870D,*This work,,279.34526,-57.23534
SDSSJ183840.12+092222.5,V651 Oph,4479524171021295744,,18.29011535644531,2216.14306640625,U Gem,1941KVeBB...7....4A,*This work,,279.66718,9.37292
SDSSJ184127.11+053821.9,2MASS J18412712+0538217,4285476071111900928,7.6184(2),17.80417251586914,1516.664306640625,IP,2007MNRAS.382.1158W,*This work,*This work,280.36297,5.63942
SDSSJ184658.80+553829.0,MT Dra,2147082017019347968,2.145286(3),17.5301456451416,499.4267883300781,Polar,2002A&A...392..505S,2002A&A...392..505S,2011ARep...55..224Z,281.74501,55.6414
SDSSJ185306.11-515722.1,ASASSN-14fm,6651781950586156288,,18.86998558044434,1221.764892578125,U Gem,2014ApJ...788...48S,*This work,,283.27547,-51.95615
SDSSJ185333.52+223559.1,Gaia17aqz,4531464383068467456,8.617(1),18.37616157531738,2859.4375,U Gem,2017TNSTR.312....1D,*This work,*This work,283.38968,22.59976
SDSSJ185720.40+713118.7,V416 Dra,2262915708740112000,4.53862(4),16.22796058654785,595.35400390625,U Gem,2006A&A...455..659A,2006A&A...455..659A,2006A&A...455..659A,284.33501,71.52187
SDSSJ185721.58+131429.1,V446 Her,4506083222318688000,4.97,16.6221809387207,1253.314086914062,U Gem,1960PASP...72..475C,2000MNRAS.312..629T,2000MNRAS.312..629T,284.33993,13.24142
SDSSJ190005.28-493034.6,ASASSN-14fz,6661251730703015168,1.873(1)*,19.82620239257812,1629.824951171875,SU UMa,2014ApJ...788...48S,*This work,2016PASJ...68...65K,285.02201,-49.50962
SDSSJ190121.32-622804.4,ASASSN-15kt,6439687458962887040,,19.75015068054199,1341.487182617188,SU UMa,2014ApJ...788...48S,*This work,,285.33884,-62.4679
SDSSJ190243.24-483406.0,ASASSN-18ik,6661371817991995904,,19.67020225524902,320.80224609375,SU UMa,2014ApJ...788...48S,*This work,,285.68018,-48.56834
SDSSJ190342.14+534745.8,ASASSN-15fv,2134633793047290368,1.6(1)*,18.43704605102539,877.2667236328125,SU UMa,2014ApJ...788...48S,*This work,2020PASJ...72...14K,285.92559,53.79606
SDSSJ190508.92-130608.6,,4197744908775449856,,18.46579170227051,966.5639038085938,DN,*This work,*This work,,286.28718,-13.1024
SDSSJ190531.87-534944.4,ASASSN-22fs,6644349801742495488,3.2394(1):,18.52422904968262,1252.364135742188,U Gem,2014ApJ...788...48S,*This work,*This work,286.3828,-53.82901
SDSSJ190625.62-111156.8,,4199144823283065728,3.8250(2),16.55705261230469,1927.656616210938,NL,*This work,*This work,*This work,286.60676,-11.19912
SDSSJ190645.39-131314.2,,4197686978265668224,,17.11432647705078,727.7857666015625,CV:,*This work,*This work,,286.68914,-13.22062
SDSSJ190651.05-114103.3,Gaia21ban,4199068102300166528,3.96(1):,17.58534049987793,3284.376220703125,NL,2021TNSTR.594....1H,*This work,*This work,286.71272,-11.68426
SDSSJ190706.25+690844.6,EP Dra,2262055164796424576,1.743750(4),18.04647254943848,379.3541259765625,Polar,1991ApJ...379..715R,1991ApJ...379..715R,1991ApJ...379..715R,286.77605,69.14573
SDSSJ190708.20-123552.9, ZTF18abdlifh,4197860387542088192,,16.27338600158691,1233.474975585938,NL,2021AJ....161..242F,*This work,,286.78418,-12.59803
SDSSJ190732.76+525828.5,CG Dra,2134394786705862272,4.527(1),16.68284606933594,,U Gem,1966AN....289..139H,1997A&A...325..601B,2008JBAA..118..343S,286.88651,52.97459
SDSSJ190739.31-124117.5,ZTFJ190739.31-124117.3,4197811119993908864,3.4437(1),17.410921,,NL,*This work,*This work,*This work,286.91378673,-12.688187401
SDSSJ190811.74-634331.2,ASASSN-15mo,6438589085504526208,,20.15152740478516,1920.777221679688,DN,2014ApJ...788...48S,*This work,,287.04893,-63.72534
SDSSJ191306.79+013423.2,V1419 Aql,4267751638733390592,,20.3245964050293,4329.81689453125,Nova,1993IAUC.5791....1H,1997AJ....114.2671K,,288.2783,1.57312
SDSSJ191339.74-614257.0,MASTER OT J191339.65-614257.6,6439792977720310656,,19.07640838623047,,DN,2017ATel10061....1G,*This work,,288.41559,-61.71584
SDSSJ191343.58-141831.6,MGAB-V390,4185395159812049536,3.72827(2),17.134302,530.4271,U Gem,*MGAB Variable Star Catalog,*This work,*This work,288.43159,-14.308772
SDSSJ191421.38-135026.9,ZTF18abssftk,4185448206933655424,5.14102(6),19.111338,2540.718,IP,2021AJ....161..242F,*This work,*This work,288.5891,-13.840818
SDSSJ191534.92-620318.5,MASTER OT J191535.00-620318.7,6439019990983066112,,20.23715782165527,846.3283081054688,DN,2015ATel.8276....1B,*This work,,288.89551,-62.05515
SDSSJ191609.69-623551.7,V344 Pav,6438943162609124224,1.9170(8),20.087824,,SU UMa,1990IAUC.5073....2M,2003A&A...403..699M,2017PASJ...69...75K,289.040356498,-62.5976979757
SDSSJ191630.00-065204.4,,4204933683282572288,,16.90046119689941,2092.95849609375,NL,*This work,*This work,,289.12501,-6.8679
SDSSJ191705.21-095144.8,,4200886076037166720,,18.77041625976562,236.8774719238281,AM CVn,*This work,*This work,,289.27172,-9.86245
SDSSJ191713.68+014321.7,V356 Aql,4264846415484216576,10.2361(1),18.20254516601562,3542.165283203125,Nova,1949PZ......7..109P,2014MNRAS.442..565T,2022MNRAS.517.3640S,289.30701,1.7227
SDSSJ192002.30-105446.5,Gaia19fhp,4199824733785703040,,17.65504837036133,2052.128662109375,NL,2019TNSTR2478....1H,*This work,,290.00959,-10.91292
SDSSJ192241.96+524359.0,V1113 Cyg,2139385126386829824,1.897(1)*,19.06727981567383,891.6953125,SU UMa,1966AN....289..139H,*This work,2014PASJ...66...30K,290.67484,52.73306
SDSSJ192305.36+045719.7,V1494 Aql,4292840226362457088,3.230731(5),17.43284606933594,2102.752197265625,Nova,1999IAUC.7323....1D,2005MNRAS.361.1165K,2004PASJ...56S.125K,290.77234,4.95548
SDSSJ192321.24+022926.2,V1370 Aql,4288898099224201856,,18.20048522949219,2698.175537109375,Nova,1983MNRAS.205.1069R,2014MNRAS.442..565T,,290.83851,2.49062
SDSSJ192336.67-514444.0, ASASSN-14ga,6644989197816347776,3.8842(1):,18.8201732635498,613.1832275390625,U gem:,2002AcA....52..397P,*This work,,290.9028,-51.74556
SDSSJ192444.60+041446.6,V1229 Aql,4292552738416030208,,19.99087905883789,5719.39501953125,Nova,1970ApJ...161L.101G,1974A&AS...16..305C,,291.18584,4.24628
SDSSJ192513.82-521137.3,MASTER OT J192513.88-521137.6,6646275149680411136,,18.74140739440918,1132.718994140625,DN,2015ATel.7294....1G,*This work,,291.30759,-52.1937
SDSSJ192554.81-461903.5,Gaia16akr,6663284766361627648,,18.449715,2840.832,Z Cam,2016TNSTR.481....1D,*This work,,291.47838,-46.31763
SDSSJ192609.70+611312.7,ZTF J192609.69+611312.7,2240062496996573952,9.45158(2),17.23710250854492,1148.795776367188,U Gem,2020ApJS..249...18C,*This work,2020ApJS..249...18C,291.54043,61.2202
SDSSJ192610.82-101530.6,DH Aql,4200218019655998720,1.86(1)*,17.95917129516602,296.05615234375,SU UMa,1926AN....227..161G,*This work,2009PASJ...61S.395K,291.54509,-10.25851
SDSSJ192632.51-011612.0,Gaia19eop,4215167834436009984,,18.38559150695801,790.8276977539062,DN,2019TNSTR2107....1H,*This work,,291.63547,-1.27001
SDSSJ192634.45+073613.8,V368 Aql,4295580518601261696,16.572223(2),15.73022556304932,2479.51708984375,Nova,1936PASP...48..302W,*This work,2009PASP..121.1090M,291.64355,7.60384
SDSSJ192710.18-484752.7,ASASSN-14gq,6659092053645754496,1.73(5)*,19.33571624755859,525.81689453125,SU UMa,2002AcA....52..397P,*This work,2015PASJ...67..105K,291.79243,-48.79798
SDSSJ192711.75+541750.4,V2176 Cyg,2139968318524093056,1.34973(3)*,20.2902660369873,595.4425659179688,WZ Sge,1997IAUC.6731....1H,1997IAUC.6731....1H,2009PASJ...61S.395K,291.79897,54.29734
SDSSJ192725.39+022303.3,V1233 Aql,4288751962934103808,,18.43280410766602,1356.472045898438,U Gem,2001PASP..113..764D,2003A&A...403..699M,,291.8558,2.38426
SDSSJ192739.29+020013.8,MASTER OT J192739.31+020014.3,4288703653143472896,,19.14850616455078,1525.271728515625,U Gem,2012ATel.4458....1B,*This work,,291.91372,2.00384
SDSSJ192830.04-741053.1,Gaia19efo,6415545035475037312,5.991(3),17.844002,894.555,U Gem,2019TNSTR1888....1H,*This work,*This work,292.12516,-74.181414
SDSSJ192832.32-500134.9,V379 Tel,6658737220627065984,1.68373(1),16.18976593017578,129.1151885986328,Polar,2004MNRAS.354..321T,*This work,*This work,292.13468,-50.02637
SDSSJ192914.76+202759.5,NQ Vul,2017742684676480896,3.516(2),17.29125785827637,1170.434814453125,Nova,1977A&A....55..307C,1977A&A....55..307C,2021RNAAS...5..150S,292.31151,20.46653
SDSSJ192927.83+202035.0,1RXS J192926.6+202038,2017736641707652608,3.89(3),17.58465194702148,567.2813720703125,U Gem,2011AstL...37...91D,2017RNAAS...1...29T,2017RNAAS...1...29T,292.36597,20.34306
SDSSJ192933.11-560343.0,,6640165468504197120,1.542(2),17.331184,376.41257,Polar,*This work,*This work,*This work,292.38795,-56.061946
SDSSJ193025.79-483052.4,,6659112459034776192,2.29126(5):,19.32241249084473,780.794189453125,Polar,*This work,*This work,*This work,292.60747,-48.51456
SDSSJ193149.51+094939.4,Gaia16asd,4302469646138706048,,19.82167625427246,4686.6611328125,U Gem,2016TNSTR.481....1D,*This work,,292.9563,9.82762
SDSSJ193244.66+003559.9,,4287473746301764224,3.6327(1),18.07183074951172,2593.77978515625,NL,*This work,*This work,*This work,293.18609,0.59998
SDSSJ193423.17+020252.7,,4288094214457507968,3.6370(1):,17.53622245788574,1731.94921875,NL,*This work,*This work,*This work,293.59655,2.04798
SDSSJ193430.49+020110.3,ASASSN-19sg,4288093870860070272,1.932954(1),18.69262313842773,395.7619934082031,SU UMa,2014ApJ...788...48S,*This work,*vsnet-alert 25875,293.62705,2.01953
SDSSJ193436.19+510742.1,V2289 Cyg,2136026049644724864,3.41(5),17.94342613220215,1662.534790039062,ER UMa,*vsnet-alert 5142,*This work,*This work,293.6508,51.12837
SDSSJ193436.97+100213.3,Gaia17cuh,4302558775291059840,,18.7165470123291,1717.694580078125,U Gem,2017TNSTR1223....1D,2018RNAAS...2..222I,,293.65405,10.03703
SDSSJ193504.85-574934.9,,6446867338612443264,,19.5971622467041,1621.062866210938,U Gem,*This work,*This work,,293.77022,-57.82637
SDSSJ193511.46-531745.8,CRTS J193511.4-531746,6645220099552944000,7.96(5):,18.97896575927734,4534.0732421875,U Gem,2014MNRAS.441.1186D,*This work,*This work,293.79776,-53.29606
SDSSJ193628.84-551642.2,,6641724713432985216,,18.90209770202637,310.0723876953125,DN,*This work,*This work,,294.12018,-55.2784
SDSSJ193709.85+023600.9,V1141 Aql,4288234509582097664,1.5110(5)*,19.17594718933105,455.1990661621094,SU UMa,1982A&AS...48..383V,2003A&A...403..699M,2009PASJ...61S.395K,294.29105,2.60026
SDSSJ193835.89-461257.8,QS Tel,6684490840966796928,2.3325(8),16.80734825134277,186.6447601318359,Polar,1993MNRAS.262...93B,1993MNRAS.262...93B,1993MNRAS.262...93B,294.64955,-46.21606
SDSSJ194124.99+152254.2,2MASS J19412506+1522553,4318508939464901760,1.55650(1),16.96021842956543,215.510498046875,Polar,*vsnet-chat 8009,*This work,2020ApJS..249...18C,295.35414,15.38173
SDSSJ194139.92+214557.8,FY Vul,1826189758928713216,4.5758(3),14.38071060180664,572.9717407226562,Z Cam,1982A&AS...48..383V,1995AJ....110.1824D,*This work,295.41634,21.76606
SDSSJ194255.82-672725.6,ASASSN-16ku,6427054486972835584,,19.02337837219238,531.7174682617188,DN,2014ApJ...788...48S,*This work,,295.73259,-67.45712
SDSSJ194309.99+093227.9,ASASSN-15qv,4301862848814908160,,19.34758567810059,2710.543212890625,U Gem,2014ApJ...788...48S,*This work,,295.79164,9.54109
SDSSJ194829.02-562939.5,ASASSN-15in,6448558353136107776,,18.25424194335938,839.3025512695312,DN,2014ApJ...788...48S,*This work,,297.12093,-56.49431
SDSSJ194906.45+774423.1,AB Dra,2291308397504739968,3.647(4),14.47248935699463,396.611328125,Z Cam,1978JBAA...88..292H,1985AJ.....90.2082T,1985AJ.....90.2082T,297.27689,77.73976
SDSSJ194910.48+583159.4,V542 Cyg,2235768113813831936,4.3518(2),17.26801109313965,1482.467529296875,U Gem,1956VeSon...2..279G,2010PASP..122.1285T,*This work,297.29368,58.53317
SDSSJ194947.62+031304.8,MGAB-V300,4242116898789536640,1.563:,19.00846672058105,497.6861267089844,SU UMa,*MGAB Variable Star Catalog,*This work,*This work,297.44843,3.21801
SDSSJ195039.55+055619.9,ASASSN-15qr,4296770769961336448,,18.86005020141602,1132.497802734375,SU UMa:,2014ApJ...788...48S,*This work,,297.6648,5.93887
SDSSJ195227.99+082846.9,V500 Aql,4298546829138834304,3.48622(2),19.00247764587402,1904.2373046875,Nova,1987SSRv...45....1D,2014MNRAS.442..565T,2022MNRAS.517.3640S,298.11664,8.4797
SDSSJ195306.68+125900.8,PQ Aql,4304999622372178048,5.9220(2),17.25252723693848,1388.189453125,U Gem,1932BHarO.887....9H,2010PASP..122.1285T,2010PASP..122.1285T,298.27784,12.98356
SDSSJ195436.76+322155.1,EY Cyg,2034238902485581824,11.023800(3),14.33710098266602,628.6650390625,U Gem,1962ApJ...135..408K,2007A&A...462.1069E,2007A&A...462.1069E,298.65318,32.36531
SDSSJ195512.47+004536.3,2MASS J19551247+0045365,4240284979281473920,1.35549(3),15.89899826049805,165.5308990478516,Polar,2010A&A...519A..96M,2010A&A...519A..96M,*This work,298.80197,0.76009
SDSSJ195814.47+323241.9,V2306 Cyg,2034071055160353792,4.37149(2),15.68862056732178,1252.7666015625,IP,1998MNRAS.298..502I,2017RNAAS...1...29T,2017RNAAS...1...29T,299.5603,32.54498
SDSSJ195837.08+164128.4,AW Sge,1820137772050526464,1.788(5)*,19.29055595397949,604.6650390625,SU UMa,1982A&AS...48..383V,2023MNRAS.525.3597I,2008JBAA..118..145S,299.65451,16.69123
SDSSJ195938.44-551902.4,,6449054649493107456,,17.75641822814941,1758.667846679688,NL:,*This work,*This work,,299.91018,-55.31734
SDSSJ195939.71+655440.9,,2248147377795686528,7.8307(8),17.18407440185547,3509.8525390625,NL,*This work,*This work,*This work,299.91547,65.91137
SDSSJ200318.50+170251.5,RZ Sge,1820209309009288960,1.6387(5),18.28551483154297,,SU UMa,1982A&AS...48..383V,1982A&AS...48..383V,2003PASP..115.1308P,300.82709,17.04765
SDSSJ200504.93+322122.5,V550 Cyg,2031052139815189120,1.660(6)*,,,SU UMa,1999IBVS.4675....1S,*This work,2009PASJ...61S.395K,301.2705331889421,32.35626069225454
SDSSJ200512.34-561255.4,,6448008532897572736,,19.2210750579834,1294.875122070312,CV:,*This work,*This work,,301.30143,-56.2154
SDSSJ200611.52+334237.5,V1363 Cyg,2058291887543939968,9.586(1),16.27733993530273,1641.890014648438,U Gem,1971RA......8..167M,1992A&AS...93..419B,*This work,301.54801,33.71042
SDSSJ200622.88+031935.3,MASTER OT J200622.89+031935.3,4247062678194630528,,20.21998977661133,1148.914916992188,SU UMa:,2016ATel.8758....1B,*This work,,301.59534,3.32648
SDSSJ200703.00+051927.3,MNIC V88,4247969152508516352,,17.60882759094238,1228.171508789062,U Gem,2020TNSTR1817....1H,*This work,,301.76251,5.32426
SDSSJ200729.55+625047.6,ZTF J200729.55+625047.6,2244014927765357440,5.610679(1),17.41869354248047,754.7839965820312,MCV:,*This work,*This work,*This work,301.87314,62.84656
SDSSJ200754.82+032738.0,MGAB-V903,4247077242421541760,,18.765625,645.6282958984375,U Gem,*MGAB Variable Star Catalog,*This work,,301.97843,3.46056
SDSSJ200934.41+550525.7,,2185841249306525696,,16.521395,1707.477,NL,2018AJ....156..241H,2023MNRAS.525.3597I,,302.393385793209,55.0904586147709
SDSSJ200946.47+042232.6,USNO-B1.0 0943-0510775,4247567006133149824,,19.70577430725098,1985.109741210938,SU UMa:,2021AJ....161..242F,*This work,,302.44364,4.37573
SDSSJ201116.80+600428.1,Romanov V48,2236896418906579072,2.45548(8),17.30277061462402,1423.18115234375,IP,2022arXiv220402598K,*This work,2022arXiv220402598K,302.82001,60.07448
SDSSJ201135.94+025435.1,MG1 1818424,4243983805113737472,,17.18819046020508,2493.310302734375,IP:,2007AJ....134.1488K,*This work,,302.89976,2.90976
SDSSJ201234.82-550304.4,,6472180471400079360,4.43(1):,19.948648,3042.7996,U Gem:,*This work,*This work,*This work,303.1451,-55.051225
SDSSJ201403.80-540624.9,SSS 110626:201404-540625,6473004898964045312,,19.92450904846191,1237.54541015625,DN,2009ApJ...696..870D,*This work,,303.51584,-54.10692
SDSSJ201439.78-093715.2,ASASSN-14hy,4191349732517052032,,20.65212631225586,6068.28759765625,DN,2009ApJ...696..870D,*This work,,303.66576,-9.6209
SDSSJ202206.39-565101.7,ASASSN-14kx,6468755698837823488,5.4895(6),18.72996520996094,863.5206909179688,U Gem,2014ApJ...788...48S,*This work,*This work,305.52664,-56.85048
SDSSJ202300.38+063142.3,LAMOST J202300.37+063142.4,4249755657041989376,,15.309576,1924.793701171875,NL,2021ApJS..257...65S,2021ApJS..257...65S,,305.751584338,6.52842567193
SDSSJ202310.39+643244.0,,2244642542744444928,3.680630(1),17.28335762023926,2101.911865234375,NL,*This work,*This work,*This work,305.7933,64.54556
SDSSJ202422.01-083744.3,ASASSN-16fk,6906004530876435712,,19.78826904296875,2060.318115234375,DN,2014ApJ...788...48S,*This work,,306.09172,-8.62898
SDSSJ202543.97-582334.2,Gaia19cho,6467622480308296448,5.312(3),16.340748,849.5277,U Gem,2019TNSTR1009....1D,*This work,*This work,306.43322,-58.392834
SDSSJ202640.97+045901.2,ZTF18abtvjuf,4246335587467254912,3.9992(4),18.78583335876465,947.06884765625,Polar,2021AJ....161..242F,*This work,*This work,306.67072,4.98367
SDSSJ202642.06-572154.5,ASASSN-15en,6468483805933681920,,20.33443641662598,1110.891357421875,SU UMa:,2014ApJ...788...48S,*This work,,306.67526,-57.36515
SDSSJ202812.47+414836.3,V2467 Cyg,2068080976989664768,3.83(1),18.04108047485352,1847.4267578125,IP:,2007IAUC.8821....1N,2009AN....330...77P, 2010ASPC..435..297S,307.05197,41.81009
SDSSJ202857.08-061803.5,CSS 110621:202857-061803,4217782168142736384,,19.88492393493652,2141.439453125,SU UMa,2009ApJ...696..870D,*This work,,307.23784,-6.30098
SDSSJ203134.50+030422.0,MASTER OT J203134.48+030423.4,4232789947811070080,,19.24236869812012,1602.427612304688,SU UMa,2015ATel.8172....1P,*This work,,307.89376,3.07278
SDSSJ203137.56-000512.2,V1901 Aql,4229582917206160896,2.03544(5),20.153036,,Polar,2010IBVS.5952....1K,2010IBVS.5952....1K,2015ARep...59..213G,307.906501108,-0.0867248458374
SDSSJ203256.81-565951.8,,6468131618614808832,,19.45034790039062,288.2075500488281,WZ Sge:,*This work,*This work,,308.23672,-56.99773
SDSSJ203337.17-563345.4,TT Ind,6468246487517124736,4.876360(1),16.62958335876465,642.8378295898438,U Gem,1974VeSon...5..249G,2009MNRAS.399..683J,*This work,308.40489,-56.56262
SDSSJ203501.48-001946.3,ZTF18abssrbs,4229597343999338880,,18.3959846496582,966.1680297851562,DN,2007AJ....134..973I,*This work,,308.75618,-0.32953
SDSSJ203529.78+063652.7,MASTER OT J203529.80+063652.8,1747913601981951872,,20.07924270629883,3115.250732421875,U Gem,2015ATel.7294....1G,*This work,,308.87409,6.61465
SDSSJ204247.17-604524.2,SSS 110526:204247-604523,6454201807020662016,,19.10115051269531,2722.229736328125,NL:,2009ApJ...696..870D,2017AJ....153..144O,,310.69655,-60.75673
SDSSJ204448.92-045928.9,V485 Aqr,6914363228723335296,40.3(4),16.40102577209473,1948.353881835938,U Gem:,2003AJ....126.1499S,2005PASP..117.1386P,2005PASP..117.1386P,311.20384,-4.99137
SDSSJ204522.73-011004.5,CSS 110930:204523-011004,4226992708327722752,,20.57342910766602,2348.588623046875,DN,2009ApJ...696..870D,*This work,,311.34472,-1.16792
SDSSJ204638.68+603802.9,V713 Cep,2194206707428148480,2.0500424(1),18.3481616973877,319.0750427246094,SU UMa,2003IBVS.5461....1A,2023MNRAS.525.3597I,2011JBAA..121..233B,311.66118,60.63415
SDSSJ204643.26-000630.2,,4227947904759422976,,17.73179817199707,4366.404296875,NL,2009ApJ...696..870D,2013MNRAS.429.2143C,,311.68026,-0.1084
SDSSJ204720.74+000007.8,,4227956460334694272,,19.88788223266602,824.9811401367188,DN,2004AJ....128.1882S,2004AJ....128.1882S,,311.83643,0.00217
SDSSJ204817.87-061045.3,,6913162042334862720,1.4543(1),19.67670059204102,565.0797119140625,WZ Sge:,2003AJ....126.1499S,2003AJ....126.1499S,2010MNRAS.403..398W,312.07447,-6.17926
SDSSJ204827.92+005008.9,,4228442478834563712,4.2(1),18.260405,612.96643,PREP,2006AJ....131..973S,2006AJ....131..973S,2005ApJ...630.1037S,312.11634,0.83581775
SDSSJ205110.37+044842.1,MASTER OT J205110.36+044842.2,1734813603834406144,1.9370(1)*,19.34118843078613,790.1934204101562,SU UMa,2017ATel10790....1S,*This work,2020PASJ...72...14K,312.79322,4.8117
SDSSJ205212.78+441926.1,V751 Cyg,2162954949132840192,3.468(3),14.27115249633789,748.3423461914062,NL,1958ApJ...128..259H,2001PASP..113...72P,2001PASP..113...72P,313.05326,44.32392
SDSSJ205227.38+034355.2,MASTER OT J205227.38+034355.1,1734093874691078144,,20.60740280151367,2789.6611328125,DN,2014ATel.6833....1S,*This work,,313.11409,3.73201
SDSSJ205305.37+591732.2,ASASSN-15rz,2193827788233092096,4.99(4),18.10958099365234,891.7313232421875,U Gem,2014ApJ...788...48S,*This work,2017RNAAS...1...29T,313.27239,59.29228
SDSSJ205423.75+601706.8,V962 Cep,2194035978188297728,,19.27744674682617,3095.63037109375,Nova,2014ATel.5996....1A,2023MNRAS.525.3597I,,313.59897,60.28523
SDSSJ205705.32-072426.1,Gaia17avi,6909816159737233024,,20.11762237548828,889.1007080078125,DN,2017TNSTR.379....1D,*This work,,314.27218,-7.40726
SDSSJ205914.87-061220.6,QT Aqr,6910341691929801856,1.791(1),18.95036697387695,1123.99853515625,SU UMa,2003AJ....126.1499S,2003AJ....126.1499S,2007MNRAS.382.1145S,314.81197,-6.20573
SDSSJ205931.86-070516.9,,6909840044045178624,,20.6035270690918,,SU UMa:,2010MNRAS.402..436W,*This work,,314.88276,-7.08803
SDSSJ210306.63+661032.5,FX Cep,2221753321994545920,,18.140387,,U Gem,1997PASP..109..345D,1999ApJS..122..243L,,315.777621534,66.1757032662
SDSSJ210404.68+463113.4,V3101 Cyg,2163612727665972096,1.284(7),17.70450782775879,108.2688064575195,WZ Sge,*vsnet-alert 23388,2019ATel12936....1T,2019ATel12936....1T,316.01951,46.5204
SDSSJ210720.93-022145.9,,6916066196140198784,,18.61204147338867,220.0808715820312,WZ Sge:,*vsnet-chat 7978,*This work,,316.83722,-2.36276
SDSSJ211312.23-590715.2,,6453406580942148608,,20.10271644592285,660.5841674804688,SU UMa:,2009ApJ...696..870D,*This work,,318.30097,-59.1209
SDSSJ211508.00+015715.1,ASASSN-14dg,2692129481599420160,,19.48584938049316,946.8045043945312,SU UMa:,2014ApJ...788...48S,*This work,,318.78334,1.9542
SDSSJ211541.12-584054.6,CD Ind,6453536224527716224,1.847(2),17.29025650024414,235.2855682373047,Polar,1997A&A...326..195S,1997A&A...326..195S,1997A&A...326..195S,318.92134,-58.68184
SDSSJ211936.94+033211.6,CSS 150520:211937+033212,2692906015980924544,2.37223(1),19.24149322509766,796.1356811523438,CV,*CRTS candidate CV,2023MNRAS.524.4867I,2023MNRAS.524.4867I,319.90393,3.53656
SDSSJ212114.67-622749.7,,6451474227909044224,,17.02528953552246,4072.31396484375,NL,*This work,*This work,,320.31114,-62.46381
SDSSJ212521.76-102628.3,CSS 080927:212522-102627,6892469405297825280,1.898(3)*,20.29361534118652,1863.435913085938,SU UMa,2009ApJ...696..870D,*This work,2016PASJ...68...65K,321.34068,-10.4412
SDSSJ212654.54-012054.3,CRTS J212654.5-012054,2686013551247649152,,19.06448173522949,1676.615112304688,Polar,2014MNRAS.441.1186D,2014MNRAS.441.1186D,,321.72726,-1.34842
SDSSJ213024.64-025917.7,VZ Aqr,2684755714241156736,3.85,17.48653602600098,598.0479736328125,U Gem,1982PVSS...10...12B,2010PASP..122.1285T,2010PASP..122.1285T,322.60268,-2.98826
SDSSJ213343.63+510724.6,1RXS J213344.1+510725,2171623670612602496,7.13837(7),15.03001117706299,1371.884033203125,IP,1995A&AS..111..195H,2000A&A...362..263J,2010PASP..122.1285T,323.4318,51.12351
SDSSJ213432.34-012040.5,CSS 081120:213432-012040,2686614060690086016,,18.826153,,U Gem,2014MNRAS.441.1186D,2023MNRAS.525.3597I,,323.63476764033,-1.34457792492474
SDSSJ213559.33+052700.6,HS 2133+0513,2699396467479492480,3.29(2),16.17695617675781,1256.748413085938,Z Cam,2013MNRAS.429.2143C,2013MNRAS.429.2143C,2006SASS...25...47W,323.99722,5.45017
SDSSJ214804.43+080950.3,CSS 080505:214804+080951,2701764742511777280,,20.64421272277832,,DN,2009ApJ...696..870D,*This work,,327.01847,8.16398
SDSSJ215637.24-632655.5,SSS 101124:215637-632655,6402626839000977408,1.573377(1),18.62881278991699,630.6495971679688,DN,2009ApJ...696..870D,*This work,*This work,329.15518,-63.44876
SDSSJ220542.33+033917.1,ASASSN-17jb,2683923998122264832,,20.30572700500488,2064.5537109375,SU UMa:,2014ApJ...788...48S,*This work,,331.42639,3.65476
SDSSJ220630.83-524419.8,DDE 99,6509768960023763584,3.9091(2),17.956333,,U Gem,*Denis Denisenko,*This work,*This work,331.628444188,-52.7388348449
SDSSJ220807.49+021618.8,HS 2205+0201,2682826238837632384,5.398(1),16.21571350097656,3017.44189453125,U Gem,2009ApJ...696..870D,*This work,*This work,332.03122,2.2719
SDSSJ221541.08+553701.3,CP Lac,2006109065688505472,3.48343(2),15.66051864624023,1127.95458984375,Nova,1978JBAA...88..608H,2006PASP..118..687P,2006PASP..118..687P,333.92118,55.61703
SDSSJ221552.06-613545.1,,6406243514998464640,,20.241245,3132.9993,MCV:,*This work,*This work,,333.96692,-61.59587
SDSSJ221832.75+192520.2,Swift J2218.5+1925,1777232423131443840,2.159(24),17.31245613098145,240.8143768310547,Polar,2009ATel.2177....1T,2013AJ....146..107T,2013AJ....146..107T,334.63647,19.42228
SDSSJ221900.24+201831.2,,1778468682222798080,3.36(1),18.22769546508789,821.3838500976562,DN,2023MNRAS.524.4867I,2023MNRAS.524.4867I,2023MNRAS.524.4867I,334.75101,20.30867
SDSSJ222117.33+194817.6,,1777640754262037248,,18.77227401733398,708.8499145507812,DN,*ASAS-SN CV candidate,2023MNRAS.525.3597I,,335.32222,19.8049
SDSSJ224813.46+640023.1,,2208306092930237440,,17.221613,184.6517028808594,Polar,*This work,*This work,,342.056082152,64.0064056856
SDSSJ225040.37+632837.3,GD 552,2208124536065383424,1.7122(1),16.42019081115723,80.5977554321289,WZ Sge,1990MitVS..12...59R,2008MNRAS.388..889U,2008MNRAS.388..889U,342.66822,63.47703
SDSSJ225608.49+595430.2,2MASS J22560844+5954299,2014349389931360768,5.486535(1),14.50191879272461,478.4625854492188,NL,2009BAVSR..58...80G,2015A&A...584A..40K,2015A&A...584A..40K,344.03539,59.9084
SDSSJ230346.67+531714.9,V425 Cas,1996248233085177472,3.590(3),14.475266456604,908.3587646484375,NL,1967AN....289..205H,1987ApJS...63..685S,1983PhDT........14S,345.94447,53.28748
SDSSJ230538.41+652158.8,IPHAS J230538.39+652158.7,2208852614629148800,1.685(7),18.90118598937988,593.7423706054688,SU UMa,2008MNRAS.384.1277W,2020AJ....160....6T,2020AJ....160....6T,346.41005,65.36634
SDSSJ233737.44-604358.2,Gaia21ebk,6488727296765507712,,20.568705,1359.1549,DN,2017TNSTR1324....1S,*This work,,354.40598,-60.732846
SDSSJ234440.54-001206.1,MLS 100904:234441-001206,2642699218384434432,1.8411(7)*,20.07205200195312,668.7078247070312,SU UMa,*CRTS candidate CV,2014MNRAS.443.3174B,2010PASJ...62.1525K,356.16893,-0.2017
SDSSJ234955.19-605417.1,ASASSN-14hl,6488289892999985280,,19.851885,806.23615,SU UMa,2014ApJ...788...48S,*This work,,357.47997,-60.904758

